Algebraic versus physical uniqueness of MHV gravity numerators

We give explicit determinant counterexamples to the uniqueness of MHV gravity numerators from their degrees and simultaneous pair zeros. At seven points the solution space has dimension seven; Bose symmetry removes six directions and leaves the Hodges line. At eight points a two-dimensional Bose-symmetric space remains. Regular integer-spinor configurations distinguish these deformations from the Hodges numerator. On the eight-point plane, collinear factorization, the leading positive-helicity soft coefficient and ordinary BCFW decay each select the Hodges line. For $n\ge5$, we prove two results on the full fixed-degree, common-denominator ansatz, without pair-zero conditions. Complete collinear residue functions on all pairs determine at most one numerator; Bose symmetry makes one channel sufficient. The splitting law and a normalized lower-point amplitude supply the boundary function, starting from an explicit five-point seed. With Bose symmetry, $O(Z^{-1})$ decay under one fixed same-helicity shift at generic conserving kinematics also selects the Hodges line. Normalized collinear and soft data fix the eight-point scale; the homogeneous shift condition leaves one constant per multiplicity.

==> anc/README.md <==
# Arithmetic checks for the revised AutoMHV manuscript

The manuscript's classification and all-multiplicity arguments are analytic
proofs. The scripts below provide exact arithmetic checks of examples,
normalizations, identities and a separate finite nine-point certificate.
Successful sample evaluations are not substitutes for the general proofs.

## Short checks

From the directory containing this README, use Python 3. For the arXiv
source archive this is the anc/ directory; for the separate supplementary
archive it is the extraction directory:

```sh
python3 check_five_point_worked.py
python3 check_hodges_deformation.py
python3 check_worked_counterexamples.py
python3 check_hodges_confluent.py
python3 check_physical_worked.py
python3 check_eight_shift.py
python3 check_double_collision.py
python3 check_framework_formulas.py
python3 check_hodges_boundary.py
python3 check_examples.py
python3 check_resultant.py
python3 nine/check.py
python3 nine/characters.py
```

Most scripts require only the Python standard library. `check_resultant.py`
also requires SymPy, and `nine/check.py` requires NumPy. The scripts may also
be invoked by absolute path from another working directory. A few checks
regenerate their adjacent JSON output files.

`check_hodges_deformation.py` and `check_worked_counterexamples.py` verify
the integer configurations in the current main text, including the
normalized nonzero corrections 18 at seven points and 13706280 at eight
points. `check_examples.py` and parts of `check_framework_formulas.py`
retain additional, alternative configurations; their different numerical
values are not the values of the current main-text witnesses.

`check_resultant.py` compares the Hodges minor, the Bezout determinant and
the signed resultant on exact samples for n = 5,...,12, including two
shifted samples per multiplicity. Appendix C.2 supplies the proof at
arbitrary multiplicity.

## Nine-point certificate

`nine/check.py` checks the supplied compact matrix over the field with
1009 elements, including its rank 61 and a selected minor of determinant
653. `nine/characters.py` computes the Koszul multiplicities
122, 70, 11, 1 and their alternating sum 62.

These short checks are distinct from rebuilding the invariant basis and
sampling matrices. Full regeneration instructions and the integral-lifting
conditions are in `nine/README.md`; that route also requires GNU C++17
and the stated Linux resources. Before the shift constraint, the manuscript
claims only 1 <= dim W_9^sgn <= 5 for the pair-zero space.

## Earlier formal companion

The earlier Lean companion checks finite-dimensional consequences from
supplied premises. It does not formalize the new analytic completeness,
lifting or resultant proofs. The exact scope is described in Appendix D.2.1.


==> anc/check_double_collision.json <==
{
  "z": [
    0,
    0,
    1,
    1,
    2,
    3,
    4
  ],
  "u": [
    1,
    1,
    -1,
    -1,
    -1,
    0,
    1
  ],
  "v": [
    0,
    0,
    1,
    1,
    -4,
    2,
    0
  ],
  "four_moments_zero": true,
  "pair_12_and_34_equal": true,
  "all_35_coefficients_verified_by_two_formulas": true,
  "nonzero_coefficients": {
    "(1, 3, 6)": "-768",
    "(1, 3, 7)": "-3840",
    "(1, 4, 6)": "768",
    "(1, 4, 7)": "3840",
    "(2, 3, 6)": "768",
    "(2, 3, 7)": "3840",
    "(2, 4, 6)": "-768",
    "(2, 4, 7)": "-3840"
  },
  "identity": "F = -768 * [(d36-d46) + 5*(d37-d47)]",
  "no_matrix_rank_used": true,
  "three_representative_marked_values_divided_by_16": {
    "(1, 3, 5)": {
      "marked": [
        "8",
        "8",
        "1",
        "1",
        "-32",
        "30",
        "-16"
      ],
      "sum": "0"
    },
    "(1, 3, 6)": {
      "marked": [
        "-24",
        "-24",
        "-14",
        "-14",
        "0",
        "-12",
        "40"
      ],
      "sum": "-48"
    },
    "(1, 3, 7)": {
      "marked": [
        "-24",
        "-24",
        "-27",
        "-27",
        "-96",
        "30",
        "-72"
      ],
      "sum": "-240"
    }
  }
}

==> anc/check_double_collision.py <==
"""Exact finite polynomial identity at a double-collision boundary.

Two independent reconstructions, no matrices, ranks, or interpolation.
"""
from fractions import Fraction as Q
from itertools import combinations
from math import prod
from pathlib import Path
import sys, json

# The direct implementation is shipped in this same directory.
import seven_section as direct

I=tuple(range(1,8)); triples=tuple(combinations(I,3)); pairs=tuple(combinations(I,2))
z=dict(zip(I,(0,0,1,1,2,3,4)))
u=dict(zip(I,(1,1,-1,-1,-1,0,1)))
v=dict(zip(I,(0,0,1,1,-4,2,0)))
up={i:u[i]+2*v[i] for i in I}
X={i:(Q(1),Q(z[i]))for i in I};Y={i:(Q(u[i]),Q(v[i]))for i in I}
assert [sum(X[i][a]*Y[i][b]for i in I)for a in range(2)for b in range(2)]==[0,0,0,0]
assert X[1]==X[2] and Y[1]==Y[2] and X[3]==X[4] and Y[3]==Y[4]
assert all(up.values())
def ang(a,b):return z[b]-z[a]
def sq(a,b):return u[a]*v[b]-v[a]*u[b]
def eps(P):
    q=tuple(P)+tuple(i for i in I if i not in P)
    return (-1)**sum(q[i]>q[j]for i in range(7)for j in range(i+1,7))
def add(*vecs):return tuple(sum(w[j]for w in vecs)for j in range(2))
def mul(c,vec):return tuple(c*x for x in vec)

def independent(k):
    C0={}
    for P in triples:
        a,b,c=P;rest=tuple(i for i in I if i not in P)
        E=eps(P)*k[P]*prod(ang(i,j)for i,j in combinations(rest,2))*(ang(a,b)*ang(b,c)*ang(c,a))**2
        for marked,den in ((a,ang(b,c)),(b,ang(c,a)),(c,ang(a,b))):
            # E has every denominator squared, so the polynomial quotient
            # is zero whenever that denominator vanishes.
            C0[marked,P]=Q(E,3*den)if den else Q(0)
    residual={(a,b):sum(C0[a,tuple(sorted((a,b,c)))]for c in I if c not in(a,b))for a in I for b in I if a!=b}
    R={}
    for a,b in pairs:
        # Each residual is divisible by <ab>^2; hence R is zero at <ab>=0.
        R[a,b]=mul(Q(-1,ang(a,b)),add(mul(residual[a,b],X[b]),mul(-residual[b,a],X[a])))if ang(a,b)else(Q(0),Q(0))
    S={a:add(*(R[tuple(sorted((a,b)))]for b in I if b!=a))for a in I}
    T=add(*R.values()); assert T==(0,0); C={}
    for P in triples:
        H=add(mul(Q(1,3),add(*(R[p]for p in combinations(P,2)))),mul(Q(-1,12),add(*(S[a]for a in P))),mul(Q(1,30),T))
        for a in P:C[a,P]=C0[a,P]+H[1]-z[a]*H[0]
    # This independent reconstruction uses square brackets after a right
    # shear; it does not use the direct code's raising-operator expansion.
    marked={a:sum(C[a,P]*prod(up[i]for i in P if i!=a)*prod(sq(a,j)for j in I if j not in P)for P in triples if a in P)/up[a]**2 for a in I}
    return sum(marked.values()),marked

def expected(k):
    d=lambda i,j:k[tuple(sorted((1,i,j)))]-k[tuple(sorted((2,i,j)))]
    return -768*(d(3,6)-d(4,6)+5*(d(3,7)-d(4,7)))

nonzero={}
for P in triples:
    k={A:int(A==P)for A in triples}
    f,legs=direct.evaluate_F(X,Y,k_values=k)
    f2,legs2=independent(k)
    assert f==f2==expected(k),(P,f,f2,expected(k))
    assert legs==legs2
    if f:nonzero[str(P)]=str(f)

out={'z':[z[i]for i in I],'u':[u[i]for i in I],'v':[v[i]for i in I],
     'four_moments_zero':True,'pair_12_and_34_equal':True,
     'all_35_coefficients_verified_by_two_formulas':True,'nonzero_coefficients':nonzero,
     'identity':'F = -768 * [(d36-d46) + 5*(d37-d47)]',
     'no_matrix_rank_used':True}
out['three_representative_marked_values_divided_by_16']={}
for P in ((1,3,5),(1,3,6),(1,3,7)):
    k={A:int(A==P)for A in triples}
    value,marked=independent(k)
    out['three_representative_marked_values_divided_by_16'][str(P)]={
        'marked':[str(marked[a]/16)for a in I],'sum':str(value/16)}
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2),encoding='utf-8')
print(json.dumps(out,indent=2))


==> anc/check_eight_shift.py <==
"""BCFW, collinear and leading soft checks in the eight-point determinant basis."""
from fractions import Fraction
from itertools import combinations
from math import lcm, prod


def det(rows):
    a = [list(row) for row in rows]
    sign, prev = 1, 1
    for j in range(len(a) - 1):
        p = next((i for i in range(j, len(a)) if a[i][j]), None)
        if p is None:
            return 0
        if p != j:
            a[j], a[p] = a[p], a[j]
            sign = -sign
        pivot = a[j][j]
        for i in range(j + 1, len(a)):
            for k in range(j + 1, len(a)):
                a[i][k] = (pivot*a[i][k] - a[i][j]*a[j][k]) // prev
        prev = pivot
    return sign * a[-1][-1]


def derivative(x, y, u, v, order):
    return [0 if k < order else value * x**(4-k) * y**(k-order)
            * prod(range(k-order+1, k+1))
            for value in (u, v) for k in range(5)]


def angle(a, b):
    return a[0]*b[1] - a[1]*b[0]


def spinors(variant=0):
    up = (1,-2,1,1,-2,1,0,0)
    vp = (0,1,-2,1,0,1,-2,1)
    if variant:
        # Enforce both momentum conditions by eliminating legs 1 and 2.
        data = {
            1: ((1,-2,1,1,-1,2), (2,0,-1,2,1,-1)),
            2: ((2,1,-1,1,3,-1), (1,-1,1,2,-1,1)),
        }[variant]
        def complete(tail):
            moment = sum(j*y for j,y in enumerate(tail,2))
            return (moment-sum(tail),-moment,*tail)
        up,vp = map(complete,data)
    return [[1,i] for i in range(8)], list(zip(up,vp))


def add(vec, scale, other):
    return tuple(a+scale*b for a,b in zip(vec,other))


def evaluate(X,Y):
    assert all(sum(x[k]*y[l] for x,y in zip(X,Y)) == 0
               for k in range(2) for l in range(2))
    rows, first, second = [[derivative(*x, *y, order) for x,y in zip(X,Y)]
                           for order in range(3)]
    r = sum(Fraction(det(rows+[first[a],second[a]]), X[a][0]**3) for a in range(8))
    s = 0
    for a,b in combinations(range(8),2):
        base = [rows[i] for i in range(8) if i not in (a,b)]
        # d_x B = r ^ (6 r_y - y r_yy)/x^2; d_y B = r ^ r_yy/x.
        da = [6*w-X[a][1]*v for w,v in zip(first[a],second[a])]
        db = [6*w-X[b][1]*v for w,v in zip(first[b],second[b])]
        num1 = det(base+[rows[a],da,rows[b],second[b]])
        num2 = det(base+[rows[a],second[a],rows[b],db])
        s += (-1)**(a+b) * (Fraction(num1, X[a][0]**2*X[b][0])
                            - Fraction(num2, X[a][0]*X[b][0]**2))
    den = prod(angle(x,y) for x,y in combinations(X,2))
    return r,s,den


def reduced_hodges(X,Y):
    """Principal minor after deleting rows and columns 1,2,3, reference (0,1)."""
    assert all(sum(x[k]*y[l] for x,y in zip(X,Y)) == 0
               for k in range(2) for l in range(2))
    phi = []
    all_ids = range(len(X))
    denom = 1
    for i in all_ids[3:]:
        row = [Fraction(angle(Y[i],Y[j]),angle(X[i],X[j])) if i!=j else 0
               for j in all_ids]
        row[i] = -sum(row[j]*X[j][0]**2 for j in all_ids)/Fraction(X[i][0]**2)
        scale = lcm(*(entry.denominator for entry in row[3:]))
        denom *= scale
        phi.append([int(entry*scale) for entry in row[3:]])
    deleted = prod(angle(X[i],X[j]) for i,j in combinations(range(3),2))
    return Fraction(det(phi),denom*deleted**2)


def coefficient(nodes, vals, k):
    result = Fraction()
    for i,(xi,yi) in enumerate(zip(nodes,vals)):
        coef = [1]
        scale = 1
        for j,xj in enumerate(nodes):
            if j == i:
                continue
            coef = [a-b*xj for a,b in zip([0]+coef,coef+[0])]
            scale *= xi-xj
        result += Fraction(yi*coef[k], scale)
    return result


def main():
    # Shifted degrees are at most 7 by the individual leg degrees of R_a,S_ab.
    nodes = list(range(2,10))
    values = []
    for t in nodes:
        x,y = spinors()
        x[1] = [1-t,1]
        y[0] = add(y[0],t,y[1])
        values.append(evaluate(x,y))
    polys = [[coefficient(nodes, vec, k) for k in range(len(nodes))]
             for vec in zip(*values)]
    assert all(p[7] == 0 for p in polys)
    r,s,den = [p[6] for p in polys]
    assert r and den and s == -6*r
    assert 6*polys[0][5] + polys[1][5] == 0
    print('[Z^6](R,S,D8) =', tuple(map(int,(r,s,den))))
    print('lim(R/D8) =', r/den, 'and lim(S/D8) =', s/den)

    # Two boundary evaluations test proportionality to the Hodges line.
    # On each finite or soft configuration the common denominator factors
    # cancel in R/H, with H=(6R+S)/144. Fixed lower-point normalization
    # would also determine the remaining scalar.
    col, soft = [], []
    for variant in (1,2):
        x,y = spinors(variant)
        x[6] = x[7].copy()
        y[0],y[1] = add(y[0],1,y[6]),add(y[1],-1,y[6])
        r,s,_ = evaluate(x,y)
        col.append(Fraction(144*r,6*r+s))
        base = prod(angle(x[i],x[j]) for i,j in combinations(range(8),2)
                    if (i,j) != (6,7))
        fused = reduced_hodges(x[:7],y[:6]+[add(y[7],1,y[6])])
        assert Fraction(6*r+s,144*base) == -angle(y[6],y[7])*fused
        # X_8(e)=e X_8; X_8=-6 X_1+7 X_2. All R_a and S_ab
        # have degree <=8 in e, summing degrees at X8,Y1,Y2.
        grid = list(range(1,10))
        pts = []
        for e in grid:
            x,y = spinors(variant)
            x[7] = [e,7*e]
            y[0],y[1] = add(y[0],6*(e-1),y[7]), add(y[1],-7*(e-1),y[7])
            pts.append(evaluate(x,y)[:2])
        polys = [[coefficient(grid, vec, k) for k in range(9)]
                 for vec in zip(*pts)]
        assert all(p[:4]==[0,0,0,0] for p in polys)
        r,s = [p[4] for p in polys]
        soft.append(Fraction(144*r,6*r+s))
        x,y = spinors(variant)
        y[0],y[1] = add(y[0],-6,y[7]),add(y[1],7,y[7])
        lower = reduced_hodges(x[:7],y[:7])
        # Positive-helicity leading soft factor with both reference spinors X_1.
        soft_factor = sum(
            Fraction(angle(y[7],y[i])*angle(x[0],x[i])**2,
                     angle(x[7],x[i])*angle(x[0],x[7])**2)
            for i in range(7))
        base = prod(angle(x[i],x[j]) for i,j in combinations(range(8),2))
        assert Fraction(6*r+s,144*base) == -soft_factor*lower
    assert col[0] != col[1] and soft[0] != soft[1]
    print('R/H at two collinear points:', *(str(x) for x in col))
    print('R/H for two leading soft coefficients:', *(str(x) for x in soft))


if __name__ == '__main__':
    main()


==> anc/check_examples.py <==
"""Verify the five-point model and the two counterexamples directly from spinors."""
from fractions import Fraction
from itertools import combinations
from math import lcm, prod

from check_eight_shift import angle, det, evaluate, reduced_hodges


def momentum_zero(left, right):
    return all(sum(x[i] * y[j] for x, y in zip(left, right)) == 0
               for i in range(2) for j in range(2))


def five_point_example():
    left = [(1, 0), (0, 1), (1, 1), (1, 2), (1, 2)]
    other_angles = prod(angle(left[i], left[j]) for i, j in combinations(range(5), 2)
                        if (i, j) != (3, 4))
    assert other_angles == -4
    for t, expected in ((0, (-8, -8)), (1, (-10, 0))):
        right = [(-3, -7-t), (-5, -13-2*t), (1, 1), (1, 3), (1, 3+t)]
        assert momentum_zero(left, right) and angle(*right[3:]) == t
        rows = [(angle(left[0], left[i]) * angle(right[1], right[i]),
                 angle(left[1], left[i]) * angle(right[0], right[i])) for i in (3, 4)]
        products = (rows[1][0] * rows[0][1], rows[0][0] * rows[1][1])
        assert products == expected
        if t == 1:
            assert Fraction(products[0]-products[1], other_angles) == Fraction(5, 2)


def seven_point_counterexample():
    z = range(7)
    left = [(1, i) for i in z]
    right = list(zip((1, -2, 1, 0, 0, 0, 0), (0, 0, 0, 1, -1, -1, 1)))
    assert momentum_zero(left, right)
    rows = [[component * i**k for component in y for k in range(4)]
            for i, y in zip(z, right)]
    marks = []
    for i, y in zip(z, right):
        derivative = [component * k * i**(k-1) if k else 0
                      for component in y for k in range(4)]
        marks.append(det(rows + [derivative]))
    assert marks == [-96, -96, -96, 0, 0, 0, 0]
    assert marks[0]-marks[3] == -96


def eight_point_counterexample():
    z = (-4, -3, -2, -1, 1, 2, 3, 4)
    c = [Fraction(1, prod(a-b for b in z if b != a)) for a in z]
    # A common right-spinor scaling gives integral determinant entries.
    scale = lcm(*(q.denominator for q in c))
    weights = [int(scale*q) for q in c]
    left = [(1, i) for i in z]
    right = [(w, w*(i**3-30*i)) for i, w in zip(z, weights)]
    r, _, denominator = evaluate(left, right)
    assert denominator and reduced_hodges(left, right) == 0
    # R and the product of the eight c_i have right-spinor degrees 10 and 8.
    assert r / (denominator*prod(weights)*scale**2) == Fraction(639, 78400)


if __name__ == '__main__':
    five_point_example()
    seven_point_counterexample()
    eight_point_counterexample()
    print('Five-point residue = 5/2; seven-point difference = -96; '
          'eight-point normalized R = 639/78400 and H = 0.')


==> anc/check_five_point_worked.py <==
"""Exact five-point worked example from en/toy.tex.

Only the Python standard library is used. Identities along the entire t-family
are checked as rational-coefficient polynomials, not inferred from samples.
Separate generic conserving configurations check the signed Hodges minor.
"""
from fractions import Fraction as Q
from itertools import combinations
from math import prod


def polynomial(*coefficients):
    coefficients = [Q(c) for c in coefficients] or [Q(0)]
    while len(coefficients) > 1 and not coefficients[-1]:
        coefficients.pop()
    return tuple(coefficients)


ZERO = polynomial(0)


def add(*polys):
    return polynomial(*(sum(p[k] if k < len(p) else 0 for p in polys)
                        for k in range(max(map(len, polys)))))


def scale(poly, scalar):
    return polynomial(*(Q(scalar) * c for c in poly))


def multiply(p, q):
    out = [Q(0)] * (len(p) + len(q) - 1)
    for i, a in enumerate(p):
        for j, b in enumerate(q):
            out[i+j] += a*b
    return polynomial(*out)


def value(p, t):
    return sum(c * Q(t)**k for k, c in enumerate(p))


def bracket(a, b):
    return a[0]*b[1] - a[1]*b[0]


def polynomial_bracket(a, b):
    return add(multiply(a[0], b[1]), scale(multiply(a[1], b[0]), -1))


def determinant(matrix):
    a = [[Q(x) for x in row] for row in matrix]
    result = Q(1)
    for k in range(len(a)):
        pivot_row = next((r for r in range(k, len(a)) if a[r][k]), None)
        if pivot_row is None:
            return Q(0)
        if pivot_row != k:
            a[k], a[pivot_row] = a[pivot_row], a[k]
            result = -result
        pivot = a[k][k]
        result *= pivot
        for r in range(k+1, len(a)):
            factor = a[r][k] / pivot
            for c in range(k+1, len(a)):
                a[r][c] -= factor*a[k][c]
    return result


def triangle(left, labels):
    a, b, c = labels
    return bracket(left[a], left[b])*bracket(left[b], left[c])*bracket(left[c], left[a])


def reduced_hodges(left, right, deleted_rows, deleted_columns, reference):
    retained_rows = [i for i in range(len(left)) if i not in deleted_rows]
    retained_columns = [i for i in range(len(left)) if i not in deleted_columns]

    def entry(i, j):
        if i != j:
            return Q(bracket(right[i], right[j]), bracket(left[i], left[j]))
        return -sum(
            Q(bracket(right[i], right[k]) * bracket(left[k], reference)**2,
              bracket(left[i], left[k]) * bracket(left[i], reference)**2)
            for k in range(len(left)) if k != i
        )

    sign = (-1)**sum(i+1 for i in deleted_rows+deleted_columns)
    minor = [[entry(i, j) for j in retained_columns] for i in retained_rows]
    return sign * determinant(minor) / (triangle(left, deleted_rows) *
                                        triangle(left, deleted_columns))


def check_target_degrees():
    terms = (
        (((1, 5), (2, 4)), ((1, 4), (2, 5))),
        (((1, 4), (2, 5)), ((1, 5), (2, 4))),
    )
    for angle_pairs, square_pairs in terms:
        assert (len(angle_pairs), len(square_pairs)) == (2, 2)
        weights = [
            sum(i in pair for pair in angle_pairs) -
            sum(i in pair for pair in square_pairs)
            for i in range(1, 6)
        ]
        assert weights == [0]*5


def check_family():
    left = [(1, 0), (0, 1), (1, 1), (1, 2), (1, 2)]
    right = [
        (polynomial(-3), polynomial(-7, -1)),
        (polynomial(-5), polynomial(-13, -2)),
        (polynomial(1), polynomial(1)),
        (polynomial(1), polynomial(3)),
        (polynomial(1), polynomial(3, 1)),
    ]
    for k in range(2):
        for l in range(2):
            assert add(*(scale(y[l], x[k]) for x, y in zip(left, right))) == ZERO
    tail_momentum = [[add(*(scale(right[i][l], left[i][k]) for i in (2, 3, 4)))
                      for l in range(2)] for k in range(2)]
    assert tail_momentum == [[polynomial(3), polynomial(7, 1)],
                             [polynomial(5), polynomial(13, 2)]]
    square45 = polynomial_bracket(right[3], right[4])
    assert square45 == polynomial(0, 1)
    rows = [
        (scale(polynomial_bracket(right[1], right[i]), bracket(left[0], left[i])),
         scale(polynomial_bracket(right[0], right[i]), bracket(left[1], left[i])))
        for i in (3, 4)
    ]
    assert rows == [(polynomial(-4, 4), polynomial(2, -1)),
                    (polynomial(-4, -6), polynomial(2, 2))]
    first, second = multiply(rows[1][0], rows[0][1]), multiply(rows[0][0], rows[1][1])
    assert first == polynomial(-8, -8, 6)
    assert second == polynomial(-8, 0, 8)
    numerator = add(first, scale(second, -1))
    assert numerator == polynomial(0, -8, -2)
    assert (value(first, 0), value(second, 0)) == (-8, -8)
    assert (value(first, 1), value(second, 1)) == (-10, 0)
    angles = [bracket(left[i], left[j]) for i, j in combinations(range(5), 2)
              if (i, j) != (3, 4)]
    assert angles == [1, 1, 2, 2, -1, -1, -1, 1, 1]
    denominator = prod(angles)
    assert denominator == -4
    residue = scale(numerator, Q(1, denominator))
    assert residue == polynomial(0, 2, Q(1, 2))

    # Independent lower-point one-by-one minor, with q=X_1.
    fused_left = left[:3] + [left[3]]
    fused_right = right[:3] + [
        tuple(add(right[3][k], right[4][k]) for k in range(2))
    ]
    assert fused_right[3] == (polynomial(2), polynomial(6, 1))
    for k in range(2):
        for l in range(2):
            assert add(*(scale(y[l], x[k])
                         for x, y in zip(fused_left, fused_right))) == ZERO
    reference = left[0]
    diagonal = scale(add(*(
        scale(polynomial_bracket(fused_right[3], fused_right[j]),
              Q(bracket(fused_left[j], reference)**2,
                bracket(fused_left[3], fused_left[j]) *
                bracket(fused_left[3], reference)**2))
        for j in range(3))), -1)
    assert triangle(fused_left, (0, 1, 2)) == 1
    assert diagonal == polynomial(-2, Q(-1, 2))
    physical_residue = scale(multiply(square45, diagonal), -1)
    assert physical_residue == residue
    assert value(residue, 1) == Q(5, 2)
    assert value(diagonal, 1) == Q(-5, 2)
    # Matching the normalized physical residue fixes a=1.
    assert value(physical_residue, 1) / value(residue, 1) == 1
    return numerator, residue


def check_hodges_sign():
    count = 0
    for z in (3, 4, 5):
        for t in (-2, 0, 1, 3):
            left = [(1, 0), (0, 1), (1, 1), (1, 2), (1, z)]
            tail = [(1, 1), (1, 3), (1, 3+t)]
            right = [
                tuple(-sum(left[i][0]*tail[i-2][k] for i in range(2, 5)) for k in range(2)),
                tuple(-sum(left[i][1]*tail[i-2][k] for i in range(2, 5)) for k in range(2)),
                *tail,
            ]
            assert all(sum(x[k]*y[l] for x, y in zip(left, right)) == 0
                       for k in range(2) for l in range(2))
            denominator = prod(bracket(left[i], left[j]) for i, j in combinations(range(5), 2))
            rho = [bracket(left[0], left[i])*bracket(right[1], right[i]) for i in (3, 4)]
            sigma = [bracket(left[1], left[i])*bracket(right[0], right[i]) for i in (3, 4)]
            numerator = rho[1]*sigma[0] - rho[0]*sigma[1]
            r, c = (0, 1, 2), (2, 3, 4)
            assert (-1)**sum(i+1 for i in r+c) == 1
            cancel = Q(denominator, triangle(left, r)*triangle(left, c))
            assert cancel == prod(bracket(left[i], left[j])
                                  for i, j in ((0, 3), (0, 4), (1, 3), (1, 4)))
            for reference in ((2, 11), (3, 17)):
                assert numerator == denominator*reduced_hodges(left, right, r, c, reference)
                assert numerator == denominator*reduced_hodges(left, right, r, r, reference)
                # Also check an odd cofactor sign, guarding against a hidden sign convention.
                assert numerator == denominator*reduced_hodges(left, right, r, (0, 1, 3), reference)
                count += 1
    return count


if __name__ == "__main__":
    check_target_degrees()
    numerator, residue = check_family()
    count = check_hodges_sign()
    print("Exact polynomial family: momentum=0; H=-2*t*(t+4); Dhat_45=-4.")
    print("Residue=t*(t+4)/2; fused A4=-(t+4)/2; at t=1: residue=5/2, a=1.")
    print(f"Signed Hodges minors: {count} generic configuration/reference checks passed.")



==> anc/check_framework_formulas.py <==
"""Exact arithmetic checks of the reusable formulas in the framework.

This checks displayed formulas and character coefficients, not ranks.
Standard library only. The proofs are in the companion LaTeX/PDF.
"""
from collections import Counter
from fractions import Fraction as Q
from itertools import combinations
from math import comb, prod
from pathlib import Path
import json

checks = {}

for n in range(5, 10):
    labels = range(n)
    edges = tuple(combinations(labels, 2))
    triangles = tuple(combinations(labels, 3))
    # Independent scalar edge data suffice by linearity for vector data.
    R = {e: Q((e[0]+2)*(e[1]+3)-7, e[0]+e[1]+1) for e in edges}
    S = {a: sum(R[tuple(sorted((a,b)))] for b in labels if b != a) for a in labels}
    T = sum(R.values())
    H = {P: sum(R[e] for e in combinations(P,2))/Q(n-4)
         -sum(S[a] for a in P)/Q((n-4)*(n-3))
         +2*T/Q((n-4)*(n-3)*(n-2)) for P in triangles}
    for a,b in edges:
        assert sum(H[tuple(sorted((a,b,c)))] for c in labels if c not in (a,b)) == R[a,b]
checks['edge_to_triangle_right_inverse_n_5_through_9'] = True

for n in range(5, 10):
    labels = range(n)
    c = {i: Q((-1)**i*(i*i+3), i+2) for i in labels}
    for r in range(2, n-1):
        subsets = tuple(combinations(labels,r))
        k = {P: sum(c[i] for i in P) for P in subsets}
        total = sum(k.values())
        for a in labels:
            sa = sum(value for P,value in k.items() if a in P)
            recovered = (sa-Q(r-1,n-1)*total)/comb(n-2,r-1)
            assert recovered == c[a]
checks['general_additive_recovery_n_5_through_9_all_admissible_r'] = True

weights = [(a,b) for a in (-4,-2,0,2,4) for b in (-1,1)]
def exterior_character(r):
    return Counter((sum(weights[i][0] for i in A),sum(weights[i][1] for i in A))
                   for A in combinations(range(10),r))
def multiplicity(character,a,b):
    return character[a,b]-character[a+2,b]-character[a,b+2]+character[a+2,b+2]
c3,c4,c2 = (exterior_character(r) for r in (3,4,2))
source = [multiplicity(c3,*p) for p in ((6,3),(6,1),(4,3),(4,1))]
boundary = [multiplicity(c4,*p) for p in ((10,4),(10,2),(8,4),(8,2))]
assert source == [1,1,0,2] and boundary == [0,1,0,1]
assert multiplicity(c2,2,0) == multiplicity(c2,0,2) == 0
checks['eight_relevant_source_multiplicities'] = source
checks['eight_relevant_boundary_multiplicities'] = boundary
checks['eight_source_second_koszul_zero'] = True

z = tuple(range(7))
u = (1,-2,1,0,0,0,0)
v = (0,0,0,1,-1,-1,1)
assert sum(u)==sum(v)==sum(a*b for a,b in zip(z,u))==sum(a*b for a,b in zip(z,v))==0
diagonal = [-v[i]*sum(Q(u[j],z[i]-z[j]) for j in range(3)) for i in range(3,7)]
assert diagonal == [Q(-1,3),Q(1,12),Q(1,30),Q(-1,60)]
D = prod(z[j]-z[i] for i,j in combinations(range(7),2))
assert D*prod(diagonal)/4 == 96
checks['hodges_seven_normalization'] = 'N_H=96; sum N_a=-288; N_H=-(sum N_a)/3'

z = (-4,-3,-2,-1,1,2,3,4)
hp = [prod(z[i]-z[j] for j in range(8) if j != i) for i in range(8)]
sigma = Q(sum(q*q for q in z),2)
moments = [sum(Q(z[i]**k,hp[i]) for i in range(8)) for k in range(10)]
assert moments == [Q(0)]*7 + [Q(1),Q(0),sigma]
families = []
for exponent in (0,5):
    cs = [Q(z[i]**exponent,hp[i]) for i in range(8)]
    ms = [sum(cs[i]*z[i]**k for i in range(8)) for k in range(5)]
    assert ms[0] == ms[1] == ms[3] == 0 and ms[4] == sigma*ms[2]
    r_value = 2*sum(cs[i]**2*(3*z[i]**2-sigma)**2 for i in range(8))
    if exponent == 0: assert ms[2]==0 and r_value>0
    else: assert ms[2]==1
    families.append({'exponent':exponent,'m2':str(ms[2]),'R_over_PD':str(r_value)})
checks['eight_lagrange_families'] = families

Path(__file__).with_name('framework_checks.json').write_text(json.dumps(checks,indent=2),encoding='utf-8')
print(json.dumps(checks,indent=2))


==> anc/check_hodges_boundary.json <==
{
  "status": "all four exact Hodges boundary checks passed",
  "python_dependencies": "standard library only",
  "method": "exact Lagrange evaluation along affine momentum-conserving paths",
  "degree_bound_input": "the proved polynomial numerator degree 2*A_n+2*B_n",
  "restriction_matrix_ranks_used": false,
  "floating_point_used": false,
  "scope": "arithmetic audit of four examples; the article supplies the all-n proof",
  "cases": [
    {
      "n": 5,
      "angle_degree_A": 2,
      "square_degree_B": 2,
      "affine_path_degree_bound": 8,
      "interpolation_points": 9,
      "marked_labels": [
        4,
        5
      ],
      "marked_ratio_c": "2",
      "angle_ab_along_path": "epsilon",
      "base_X": {
        "1": [
          "1",
          "1"
        ],
        "2": [
          "1",
          "2"
        ],
        "3": [
          "1",
          "3"
        ],
        "4": [
          "2",
          "12"
        ],
        "5": [
          "1",
          "6"
        ]
      },
      "base_Y": {
        "1": [
          "68",
          "442"
        ],
        "2": [
          "-88",
          "-566"
        ],
        "3": [
          "4",
          "18"
        ],
        "4": [
          "5",
          "29"
        ],
        "5": [
          "6",
          "48"
        ]
      },
      "momentum_identity_verified_coefficientwise": true,
      "deleted_rows_columns": [
        [
          [
            1,
            2,
            3
          ],
          [
            1,
            2,
            3
          ]
        ],
        [
          [
            1,
            2,
            4
          ],
          [
            2,
            3,
            5
          ]
        ]
      ],
      "all_deletion_comparisons_agree": true,
      "square_ab": "66",
      "product_angle_i_b": "60",
      "lower_point_numerator_rational_value": "-136",
      "interpolated_Nn_at_boundary": "1077120",
      "predicted_splitting_value": "1077120",
      "difference": "0",
      "nonzero_test": true,
      "exact_samples": [
        {
          "epsilon": "-1",
          "numerator": "1281444"
        },
        {
          "epsilon": "-2",
          "numerator": "1496064"
        },
        {
          "epsilon": "-3",
          "numerator": "1720980"
        },
        {
          "epsilon": "-4",
          "numerator": "1956192"
        },
        {
          "epsilon": "-5",
          "numerator": "2201700"
        },
        {
          "epsilon": "-6",
          "numerator": "2457504"
        },
        {
          "epsilon": "-7",
          "numerator": "2723604"
        },
        {
          "epsilon": "-8",
          "numerator": "3000000"
        },
        {
          "epsilon": "-9",
          "numerator": "3286692"
        }
      ]
    },
    {
      "n": 6,
      "angle_degree_A": 6,
      "square_degree_B": 3,
      "affine_path_degree_bound": 18,
      "interpolation_points": 19,
      "marked_labels": [
        5,
        6
      ],
      "marked_ratio_c": "2",
      "angle_ab_along_path": "epsilon",
      "base_X": {
        "1": [
          "1",
          "1"
        ],
        "2": [
          "1",
          "2"
        ],
        "3": [
          "1",
          "3"
        ],
        "4": [
          "1",
          "4"
        ],
        "5": [
          "2",
          "14"
        ],
        "6": [
          "1",
          "7"
        ]
      },
      "base_Y": {
        "1": [
          "109",
          "971"
        ],
        "2": [
          "-137",
          "-1197"
        ],
        "3": [
          "4",
          "18"
        ],
        "4": [
          "5",
          "29"
        ],
        "5": [
          "6",
          "48"
        ],
        "6": [
          "7",
          "83"
        ]
      },
      "momentum_identity_verified_coefficientwise": true,
      "deleted_rows_columns": [
        [
          [
            1,
            2,
            3
          ],
          [
            1,
            2,
            3
          ]
        ],
        [
          [
            1,
            2,
            5
          ],
          [
            2,
            3,
            6
          ]
        ]
      ],
      "all_deletion_comparisons_agree": true,
      "square_ab": "162",
      "product_angle_i_b": "360",
      "lower_point_numerator_rational_value": "4132680",
      "interpolated_Nn_at_boundary": "-964071590400",
      "predicted_splitting_value": "-964071590400",
      "difference": "0",
      "nonzero_test": true,
      "exact_samples": [
        {
          "epsilon": "-1",
          "numerator": "-1295789857776"
        },
        {
          "epsilon": "-2",
          "numerator": "-1693421034624"
        },
        {
          "epsilon": "-3",
          "numerator": "-2163425564304"
        },
        {
          "epsilon": "-4",
          "numerator": "-2712522551040"
        },
        {
          "epsilon": "-5",
          "numerator": "-3347689759920"
        },
        {
          "epsilon": "-6",
          "numerator": "-4076163616896"
        },
        {
          "epsilon": "-7",
          "numerator": "-4905439208784"
        },
        {
          "epsilon": "-8",
          "numerator": "-5843270283264"
        },
        {
          "epsilon": "-9",
          "numerator": "-6897669248880"
        },
        {
          "epsilon": "-10",
          "numerator": "-8076907175040"
        },
        {
          "epsilon": "-11",
          "numerator": "-9389513792016"
        },
        {
          "epsilon": "-12",
          "numerator": "-10844277490944"
        },
        {
          "epsilon": "-13",
          "numerator": "-12450245323824"
        },
        {
          "epsilon": "-14",
          "numerator": "-14216723003520"
        },
        {
          "epsilon": "-15",
          "numerator": "-16153274903760"
        },
        {
          "epsilon": "-16",
          "numerator": "-18269724059136"
        },
        {
          "epsilon": "-17",
          "numerator": "-20576152165104"
        },
        {
          "epsilon": "-18",
          "numerator": "-23082899577984"
        },
        {
          "epsilon": "-19",
          "numerator": "-25800565314960"
        }
      ]
    },
    {
      "n": 7,
      "angle_degree_A": 11,
      "square_degree_B": 4,
      "affine_path_degree_bound": 30,
      "interpolation_points": 31,
      "marked_labels": [
        6,
        7
      ],
      "marked_ratio_c": "2",
      "angle_ab_along_path": "epsilon",
      "base_X": {
        "1": [
          "1",
          "1"
        ],
        "2": [
          "1",
          "2"
        ],
        "3": [
          "1",
          "3"
        ],
        "4": [
          "1",
          "4"
        ],
        "5": [
          "1",
          "5"
        ],
        "6": [
          "2",
          "16"
        ],
        "7": [
          "1",
          "8"
        ]
      },
      "base_Y": {
        "1": [
          "164",
          "2116"
        ],
        "2": [
          "-201",
          "-2527"
        ],
        "3": [
          "4",
          "18"
        ],
        "4": [
          "5",
          "29"
        ],
        "5": [
          "6",
          "48"
        ],
        "6": [
          "7",
          "83"
        ],
        "7": [
          "8",
          "150"
        ]
      },
      "momentum_identity_verified_coefficientwise": true,
      "deleted_rows_columns": [
        [
          [
            1,
            2,
            3
          ],
          [
            1,
            2,
            3
          ]
        ],
        [
          [
            1,
            2,
            6
          ],
          [
            2,
            3,
            7
          ]
        ]
      ],
      "all_deletion_comparisons_agree": true,
      "square_ab": "386",
      "product_angle_i_b": "2520",
      "lower_point_numerator_rational_value": "-2976259372416",
      "interpolated_Nn_at_boundary": "23160536133891932160",
      "predicted_splitting_value": "23160536133891932160",
      "difference": "0",
      "nonzero_test": true,
      "exact_samples": [
        {
          "epsilon": "-1",
          "numerator": "34057859332943741760"
        },
        {
          "epsilon": "-2",
          "numerator": "48464722060716883968"
        },
        {
          "epsilon": "-3",
          "numerator": "67124112245110825920"
        },
        {
          "epsilon": "-4",
          "numerator": "90876340375250632704"
        },
        {
          "epsilon": "-5",
          "numerator": "120666281491561988160"
        },
        {
          "epsilon": "-6",
          "numerator": "157550853125390561280"
        },
        {
          "epsilon": "-7",
          "numerator": "202706729188165718208"
        },
        {
          "epsilon": "-8",
          "numerator": "257438289810108579840"
        },
        {
          "epsilon": "-9",
          "numerator": "323185807128484425024"
        },
        {
          "epsilon": "-10",
          "numerator": "401533867025399439360"
        },
        {
          "epsilon": "-11",
          "numerator": "494220026815141809600"
        },
        {
          "epsilon": "-12",
          "numerator": "603143708881067163648"
        },
        {
          "epsilon": "-13",
          "numerator": "730375330262028356160"
        },
        {
          "epsilon": "-14",
          "numerator": "878165668188349599744"
        },
        {
          "epsilon": "-15",
          "numerator": "1048955461567344941760"
        },
        {
          "epsilon": "-16",
          "numerator": "1245385248418381086720"
        },
        {
          "epsilon": "-17",
          "numerator": "1470305439257484564288"
        },
        {
          "epsilon": "-18",
          "numerator": "1726786626431493242880"
        },
        {
          "epsilon": "-19",
          "numerator": "2018130129401752188864"
        },
        {
          "epsilon": "-20",
          "numerator": "2347878775977353871360"
        },
        {
          "epsilon": "-21",
          "numerator": "2719827919497922712640"
        },
        {
          "epsilon": "-22",
          "numerator": "3138036691965943984128"
        },
        {
          "epsilon": "-23",
          "numerator": "3606839493128637048000"
        },
        {
          "epsilon": "-24",
          "numerator": "4130857715509372944384"
        },
        {
          "epsilon": "-25",
          "numerator": "4715011705388636324160"
        },
        {
          "epsilon": "-26",
          "numerator": "5364532959734531727360"
        },
        {
          "epsilon": "-27",
          "numerator": "6084976559082834207168"
        },
        {
          "epsilon": "-28",
          "numerator": "6882233836366584299520"
        },
        {
          "epsilon": "-29",
          "numerator": "7762545281695227338304"
        },
        {
          "epsilon": "-30",
          "numerator": "8732513683083297116160"
        },
        {
          "epsilon": "-31",
          "numerator": "9799117503128643890880"
        }
      ]
    },
    {
      "n": 8,
      "angle_degree_A": 17,
      "square_degree_B": 5,
      "affine_path_degree_bound": 44,
      "interpolation_points": 45,
      "marked_labels": [
        7,
        8
      ],
      "marked_ratio_c": "2",
      "angle_ab_along_path": "epsilon",
      "base_X": {
        "1": [
          "1",
          "1"
        ],
        "2": [
          "1",
          "2"
        ],
        "3": [
          "1",
          "3"
        ],
        "4": [
          "1",
          "4"
        ],
        "5": [
          "1",
          "5"
        ],
        "6": [
          "1",
          "6"
        ],
        "7": [
          "2",
          "18"
        ],
        "8": [
          "1",
          "9"
        ]
      },
      "base_Y": {
        "1": [
          "235",
          "4619"
        ],
        "2": [
          "-282",
          "-5378"
        ],
        "3": [
          "4",
          "18"
        ],
        "4": [
          "5",
          "29"
        ],
        "5": [
          "6",
          "48"
        ],
        "6": [
          "7",
          "83"
        ],
        "7": [
          "8",
          "150"
        ],
        "8": [
          "9",
          "281"
        ]
      },
      "momentum_identity_verified_coefficientwise": true,
      "deleted_rows_columns": [
        [
          [
            1,
            2,
            3
          ],
          [
            1,
            2,
            3
          ]
        ],
        [
          [
            1,
            2,
            7
          ],
          [
            2,
            3,
            8
          ]
        ]
      ],
      "all_deletion_comparisons_agree": true,
      "square_ab": "898",
      "product_angle_i_b": "20160",
      "lower_point_numerator_rational_value": "58406130943748628480",
      "interpolated_Nn_at_boundary": "-16917854474299570727052902400",
      "predicted_splitting_value": "-16917854474299570727052902400",
      "difference": "0",
      "nonzero_test": true,
      "exact_samples": [
        {
          "epsilon": "-1",
          "numerator": "-26663948599069836334747127808"
        },
        {
          "epsilon": "-2",
          "numerator": "-40563015092293142093113589760"
        },
        {
          "epsilon": "-3",
          "numerator": "-59907944818124882912574885888"
        },
        {
          "epsilon": "-4",
          "numerator": "-86279369058127119821140131840"
        },
        {
          "epsilon": "-5",
          "numerator": "-121589996265280260628557926400"
        },
        {
          "epsilon": "-6",
          "numerator": "-168133448056439133970538692608"
        },
        {
          "epsilon": "-7",
          "numerator": "-228637865567242255135395041280"
        },
        {
          "epsilon": "-8",
          "numerator": "-306324564652371462982025084928"
        },
        {
          "epsilon": "-9",
          "numerator": "-404972025772947488164739911680"
        },
        {
          "epsilon": "-10",
          "numerator": "-528985511771735393787012710400"
        },
        {
          "epsilon": "-11",
          "numerator": "-683472614095722210512803319808"
        },
        {
          "epsilon": "-12",
          "numerator": "-874325035384517469070688256000"
        },
        {
          "epsilon": "-13",
          "numerator": "-1108306923701915713992602554368"
        },
        {
          "epsilon": "-14",
          "numerator": "-1393150081046848463335576043520"
        },
        {
          "epsilon": "-15",
          "numerator": "-1737656376138841460041422950400"
        },
        {
          "epsilon": "-16",
          "numerator": "-2151807698831981441495920017408"
        },
        {
          "epsilon": "-17",
          "numerator": "-2646883800870285034755584593920"
        },
        {
          "epsilon": "-18",
          "numerator": "-3235588375056250765816740446208"
        },
        {
          "epsilon": "-19",
          "numerator": "-3932183732263263552208135311360"
        },
        {
          "epsilon": "-20",
          "numerator": "-4752634443081409429094950502400"
        },
        {
          "epsilon": "-21",
          "numerator": "-5714760318245146639988619153408"
        },
        {
          "epsilon": "-22",
          "numerator": "-6838399109350167604063445975040"
        },
        {
          "epsilon": "-23",
          "numerator": "-8145579318725674652987597672448"
        },
        {
          "epsilon": "-24",
          "numerator": "-9660703514687180811082609459200"
        },
        {
          "epsilon": "-25",
          "numerator": "-11410742555753835273532129382400"
        },
        {
          "epsilon": "-26",
          "numerator": "-13425441134773161618267198455808"
        },
        {
          "epsilon": "-27",
          "numerator": "-15737535061254985168061940879360"
        },
        {
          "epsilon": "-28",
          "numerator": "-18382980707575214300280114905088"
        },
        {
          "epsilon": "-29",
          "numerator": "-21401197052069028882619551191040"
        },
        {
          "epsilon": "-30",
          "numerator": "-24835320759391917394108081766400"
        },
        {
          "epsilon": "-31",
          "numerator": "-28732474745885892671511139012608"
        },
        {
          "epsilon": "-32",
          "numerator": "-33144050685047104602217780346880"
        },
        {
          "epsilon": "-33",
          "numerator": "-38126005915549956465578470576128"
        },
        {
          "epsilon": "-34",
          "numerator": "-43739175221641720005574530170880"
        },
        {
          "epsilon": "-35",
          "numerator": "-50049597963080532698605733990400"
        },
        {
          "epsilon": "-36",
          "numerator": "-57128861039148549061089121271808"
        },
        {
          "epsilon": "-37",
          "numerator": "-65054458178630906222468653977600"
        },
        {
          "epsilon": "-38",
          "numerator": "-73910166055010052370141936877568"
        },
        {
          "epsilon": "-39",
          "numerator": "-83786437733483875053716789022720"
        },
        {
          "epsilon": "-40",
          "numerator": "-94780813963774954716917032550400"
        },
        {
          "epsilon": "-41",
          "numerator": "-106998352840057157206363441041408"
        },
        {
          "epsilon": "-42",
          "numerator": "-120552078356684667387362365931520"
        },
        {
          "epsilon": "-43",
          "numerator": "-135563448395767454377741135761408"
        },
        {
          "epsilon": "-44",
          "numerator": "-152162842689996047291675899330560"
        },
        {
          "epsilon": "-45",
          "numerator": "-170490071311477388766364160102400"
        }
      ]
    }
  ]
}

==> anc/check_hodges_boundary.py <==
"""Four exact checks of the all-n Hodges collinear splitting identity.

Run with Python 3; only the standard library is required.

For n=5,6,7,8 we construct one affine, momentum-conserving spinor path.
Its only vanishing angle at epsilon=0 is <a b>=epsilon. At nonzero
negative integer epsilon, two distinct deleted-row/column formulas must
give exactly the same numerator. The already-proved polynomial degree
bound permits exact Lagrange evaluation of that numerator at zero.
We compare this value to the explicitly fused lower-point determinant.

This is a finite arithmetic audit, not the proof of polynomiality or of
splitting. No restriction matrix, numerical rank, or floating point is used.
The lower-point function for n=5 is evaluated as its rational four-point
determinant; no polynomiality statement at four points is assumed.
"""

from fractions import Fraction as F
from functools import lru_cache
from itertools import combinations, permutations
from math import comb, prod
from pathlib import Path
import json


def wedge(a, b):
    return a[0] * b[1] - a[1] * b[0]


def add(a, b):
    return (a[0] + b[0], a[1] + b[1])


def scale(c, a):
    return (c * a[0], c * a[1])


def moments(X, Y):
    return tuple(sum(X[i][a] * Y[i][b] for i in X)
                 for a in range(2) for b in range(2))


@lru_cache(None)
def signed_permutations(size):
    answer = []
    for p in permutations(range(size)):
        inversions = sum(p[i] > p[j]
                         for i in range(size) for j in range(i + 1, size))
        answer.append((p, -1 if inversions % 2 else 1))
    return tuple(answer)


def determinant(matrix):
    """The literal Leibniz formula; all minors here have size at most five."""
    size = len(matrix)
    assert all(len(row) == size for row in matrix)
    return sum((sign * prod(matrix[i][p[i]] for i in range(size))
                for p, sign in signed_permutations(size)), F(0))


def hodges_numerator(X, Y, deleted_rows, deleted_columns):
    """D_m det'Phi_m, retaining the rational interpretation when m=4."""
    labels = tuple(sorted(X))
    assert labels == tuple(sorted(Y))
    assert len(deleted_rows) == len(deleted_columns) == 3
    assert tuple(sorted(deleted_rows)) == deleted_rows
    assert tuple(sorted(deleted_columns)) == deleted_columns
    angles = {(i, j): wedge(X[i], X[j]) for i in labels for j in labels}
    squares = {(i, j): wedge(Y[i], Y[j]) for i in labels for j in labels}
    assert all(angles[i, j] for i, j in combinations(labels, 2))
    # q=(0,1), so <i q>=x_i. All these reference factors are nonzero.
    refs = {i: X[i][0] for i in labels}
    assert all(refs.values())
    phi = {}
    for i in labels:
        for j in labels:
            if i != j:
                phi[i, j] = F(squares[i, j], angles[i, j])
        phi[i, i] = -sum(F(squares[i, j] * refs[j] ** 2,
                          angles[i, j] * refs[i] ** 2)
                         for j in labels if j != i)
    rows = tuple(i for i in labels if i not in deleted_rows)
    cols = tuple(i for i in labels if i not in deleted_columns)
    minor = determinant([[phi[i, j] for j in cols] for i in rows])

    def delta(triple):
        a, b, c = triple
        return angles[a, b] * angles[b, c] * angles[c, a]

    sign = (-1) ** (sum(deleted_rows) + sum(deleted_columns))
    common_denominator = prod(angles[i, j] for i, j in combinations(labels, 2))
    return F(sign * common_denominator * minor,
             delta(deleted_rows) * delta(deleted_columns))


def make_path(n):
    """Return a base point and slopes with M(epsilon)=0 identically.

    Labels a=n-1,b=n have Xa(0)=2 Xb. For epsilon!=0,
      Xa(epsilon)=2 Xb + epsilon*(0,-1),
      Y1(epsilon)=Y1(0)-epsilon*Ya,
      Y2(epsilon)=Y2(0)+epsilon*Ya.
    Since X2-X1=(0,1), the three changes cancel in total momentum.
    """
    assert n in (5, 6, 7, 8)
    a, b, c = n - 1, n, F(2)
    X = {i: (F(1), F(i)) for i in range(1, n - 1)}
    X[b] = (F(1), F(n + 1))
    X[a] = scale(c, X[b])
    Y = {i: (F(i + 1), F(2 ** i + 3 * i + 1))
         for i in range(3, n + 1)}
    first = tuple(sum(X[i][0] * Y[i][j] for i in range(3, n + 1))
                  for j in range(2))
    second = tuple(sum(X[i][1] * Y[i][j] for i in range(3, n + 1))
                   for j in range(2))
    # X1=(1,1), X2=(1,2): Y1+Y2=-first, Y1+2Y2=-second.
    Y[1] = add(second, scale(-2, first))
    Y[2] = add(first, scale(-1, second))
    assert moments(X, Y) == (0, 0, 0, 0)
    assert wedge(X[a], X[b]) == 0 and wedge(Y[a], Y[b]) != 0

    dX = {i: (F(0), F(0)) for i in X}
    dY = {i: (F(0), F(0)) for i in Y}
    dX[a] = (F(0), F(-1))
    dY[1] = scale(-1, Y[a])
    dY[2] = Y[a]
    # Constant, linear, and quadratic coefficients of momentum all vanish.
    linear = tuple(sum(dX[i][r] * Y[i][s] + X[i][r] * dY[i][s]
                       for i in X) for r in range(2) for s in range(2))
    quadratic = moments(dX, dY)
    assert linear == quadratic == (0, 0, 0, 0)

    def at(epsilon):
        XX = {i: add(X[i], scale(epsilon, dX[i])) for i in X}
        YY = {i: add(Y[i], scale(epsilon, dY[i])) for i in Y}
        assert moments(XX, YY) == (0, 0, 0, 0)
        assert wedge(XX[a], XX[b]) == epsilon
        return XX, YY

    return a, b, c, X, Y, at


def audit_case(n):
    a, b, c, X0, Y0, at = make_path(n)
    A = n * (n - 1) // 2 - n - 3
    B = n - 3
    degree_bound = 2 * A + 2 * B
    count = degree_bound + 1
    first_deletion = ((1, 2, 3), (1, 2, 3))
    second_deletion = ((1, 2, a), (2, 3, b))
    samples = []
    value_at_zero = F(0)
    for index in range(1, count + 1):
        epsilon = F(-index)
        X, Y = at(epsilon)
        value = hodges_numerator(X, Y, *first_deletion)
        alternate = hodges_numerator(X, Y, *second_deletion)
        assert value == alternate, (n, epsilon, "deletion independence")
        # For nodes -1,...,-count, L_i(0)=(-1)^(i-1) binomial(count,i).
        coefficient = (-1) ** (index - 1) * comb(count, index)
        value_at_zero += coefficient * value
        samples.append({"epsilon": str(epsilon), "numerator": str(value)})

    # Relabel the fused P leg as n-1 in the lower-point configuration.
    fused_X = {i: X0[i] for i in range(1, n - 1)}
    fused_Y = {i: Y0[i] for i in range(1, n - 1)}
    fused_X[a] = X0[b]
    fused_Y[a] = add(scale(c, Y0[a]), Y0[b])
    assert moments(fused_X, fused_Y) == (0, 0, 0, 0)
    lower = hodges_numerator(fused_X, fused_Y, (1, 2, 3), (1, 2, 3))
    lower_alternate = hodges_numerator(fused_X, fused_Y,
                                      (1, 2, a), (1, 3, a))
    assert lower == lower_alternate
    assert lower != 0, (n, "degenerate lower-point test")
    square_ab = wedge(Y0[a], Y0[b])
    angle_product = prod(wedge(X0[i], X0[b]) for i in range(1, n - 1))
    predicted = -(c ** (n - 4)) * square_ab * angle_product * lower
    assert predicted != 0
    assert value_at_zero == predicted, (n, value_at_zero, predicted)
    return {
        "n": n,
        "angle_degree_A": A,
        "square_degree_B": B,
        "affine_path_degree_bound": degree_bound,
        "interpolation_points": count,
        "marked_labels": [a, b],
        "marked_ratio_c": str(c),
        "angle_ab_along_path": "epsilon",
        "base_X": {str(i): [str(t) for t in X0[i]] for i in sorted(X0)},
        "base_Y": {str(i): [str(t) for t in Y0[i]] for i in sorted(Y0)},
        "momentum_identity_verified_coefficientwise": True,
        "deleted_rows_columns": [first_deletion, second_deletion],
        "all_deletion_comparisons_agree": True,
        "square_ab": str(square_ab),
        "product_angle_i_b": str(angle_product),
        "lower_point_numerator_rational_value": str(lower),
        "interpolated_Nn_at_boundary": str(value_at_zero),
        "predicted_splitting_value": str(predicted),
        "difference": str(value_at_zero - predicted),
        "nonzero_test": True,
        "exact_samples": samples,
    }


def main():
    results = [audit_case(n) for n in (5, 6, 7, 8)]
    report = {
        "status": "all four exact Hodges boundary checks passed",
        "python_dependencies": "standard library only",
        "method": "exact Lagrange evaluation along affine momentum-conserving paths",
        "degree_bound_input": "the proved polynomial numerator degree 2*A_n+2*B_n",
        "restriction_matrix_ranks_used": False,
        "floating_point_used": False,
        "scope": "arithmetic audit of four examples; the article supplies the all-n proof",
        "cases": results,
    }
    output = Path(__file__).with_suffix('.json')
    output.write_text(json.dumps(report, indent=2), encoding='utf-8')
    for case in results:
        print("n=%d: %d exact samples, N(0)=%s, RHS=%s, difference=%s"
              % (case['n'], case['interpolation_points'],
                 case['interpolated_Nn_at_boundary'],
                 case['predicted_splitting_value'], case['difference']))
    print("Wrote", output.name)


if __name__ == '__main__':
    main()


==> anc/check_hodges_confluent.py <==
"""Check the confluent Hodges-minor formulas exactly at n=7 and n=8.

Run from any directory with Python 3.9 or later; no third-party packages or
other files are needed. All computations use integers and fractions.

The 45 random evaluations check signs, row/column order, and implementation.
They are not a proof of the identity; the manuscript gives that proof.
The final evaluations check the integer cubic-family witnesses.
"""
from fractions import Fraction as Q
from itertools import combinations
from math import prod,comb,lcm,factorial
from random import Random

def bracket(a,b):return a[0]*b[1]-a[1]*b[0]
def det(A):
    A=[list(map(Q,row)) for row in A];d=Q(1);n=len(A)
    for j in range(n):
        r=next((i for i in range(j,n) if A[i][j]),None)
        if r is None:return Q(0)
        if r!=j:A[j],A[r]=A[r],A[j];d=-d
        v=A[j][j];d*=v
        for i in range(j+1,n):
            f=A[i][j]/v
            for k in range(j+1,n):A[i][k]-=f*A[j][k]
    return d

def row(x,y,p,k=0):
    return [0 if j<k else value*x[0]**(p-j)*x[1]**(j-k)*factorial(j)//factorial(j-k)
            for value in y for j in range(p+1)]

def segre_mark(X,Y,a):
    """The original globally polynomial marked generator, in the x_a != 0 chart."""
    n=len(X);p=n-4;s=n-6
    rows=[row(x,y,p) for x,y in zip(X,Y)]
    return det(rows+[row(X[a],Y[a],p,k) for k in range(1,s+1)])/Q(X[a][0]**(s*(s+1)//2))

def hodges_mark(X,Y,a,b,c,eta):
    """The equivalent 4x4 or 5x5 confluent minor of off-diagonal Phi entries."""
    n=len(X);s=n-6;B=[i for i in range(n) if i not in (a,b,c)]
    labels=[a,b,c]+B
    eps=(-1)**sum(labels[i]>labels[j] for i in range(n) for j in range(i+1,n))
    cross=prod(bracket(X[a],X[i])**(s+1)*bracket(X[b],X[i])*bracket(X[c],X[i]) for i in B)
    rows=[]
    for i in B:
        ell=bracket(X[i],X[a]);v=bracket(Y[i],Y[a]);e=bracket(X[i],eta)
        rows.append([Q((-1)**k*factorial(k)*v*e**k,ell**(k+1)) for k in range(s+1)]+
                    [Q(bracket(Y[i],Y[j]),bracket(X[i],X[j])) for j in (b,c)])
    return eps*cross*det(rows)/Q(bracket(X[a],eta)**(s*(s+1)//2))

def conserving_sample(n,rng):
    X=[]
    while len(X)<n:
        x=(rng.randint(1,9),rng.randint(-12,12))
        if all(bracket(x,y) for y in X):X.append(x)
    Y=[tuple(rng.randint(-9,9) for _ in range(2)) for _ in range(n-2)]
    A,B=X[-2:];D=bracket(A,B);U=[];V=[]
    for k in range(2):
        rhs=[-sum(X[i][j]*Y[i][k] for i in range(n-2)) for j in range(2)]
        U.append(Q(rhs[0]*B[1]-rhs[1]*B[0],D));V.append(Q(A[0]*rhs[1]-A[1]*rhs[0],D))
    Y += [tuple(U),tuple(V)];scale=lcm(*(Q(v).denominator for y in Y for v in y))
    Y=[tuple(int(scale*v) for v in y) for y in Y]
    assert all(sum(x[j]*y[k] for x,y in zip(X,Y))==0 for j in range(2) for k in range(2))
    return X,Y

if __name__=='__main__':
    rng=Random(20261117);count=0
    for n in (7,8):
        for sample in range(3):
            X,Y=conserving_sample(n,rng)
            for a in range(n):
                b,c=rng.sample([i for i in range(n) if i!=a],2)
                eta=(0,0)
                while not bracket(X[a],eta):
                    eta=tuple(rng.randint(-9,9) for _ in range(2))
                original=segre_mark(X,Y,a)
                assert original != 0, 'Random sample accidentally lies on the zero locus'
                assert original==hodges_mark(X,Y,a,b,c,eta)
                count+=1
        z=list(range(n));weights=[(-1)**i*comb(n-1,i) for i in z]
        X=[(1,i) for i in z];Y=[(ci,ci*i**3) for ci,i in zip(weights,z)]
        assert all(sum(ci*i**k for ci,i in zip(weights,z))==0 for k in range(n-1))
        normal=prod(weights)*prod(bracket(x,y) for x,y in combinations(X,2))
        if n==7:
            assert [segre_mark(X,Y,a)/normal for a in z]==[3*ci*i*i for ci,i in zip(weights,z)]
            assert (segre_mark(X,Y,0)-segre_mark(X,Y,1))/normal==18
        else:
            assert sum(segre_mark(X,Y,a) for a in z)/normal==13706280
        print('n=',n,': three generic non-affine conserving samples and integer cubic family passed')
    print(count,'marked Hodges-minor identities verified')


==> anc/check_hodges_deformation.py <==
#!/usr/bin/env python3
"""Exact integer witnesses for the Hodges numerator deformations.

Uses the Python standard library only. Run from any working directory:
    python path/to/check_hodges_deformation.py

This verifies the regular conserving configurations, the rank-three Hodges
matrix, and the nonzero corrections. Polynomiality and admissibility for
arbitrary spinors are proved in the manuscript, not inferred from samples.
The companion check_hodges_confluent.py checks the implementation of the
small Hodges-minor identities on additional nonaffine conserving samples.
"""
from fractions import Fraction
from math import comb, factorial, prod


def determinant(rows):
    """Exact Gaussian elimination, including pivot changes and their signs."""
    size = len(rows)
    if not size:
        return Fraction(1)
    assert all(len(row) == size for row in rows)
    matrix = [[Fraction(value) for value in row] for row in rows]
    answer = Fraction(1)
    for column in range(size):
        pivot = next((r for r in range(column, size) if matrix[r][column]), None)
        if pivot is None:
            return Fraction(0)
        if pivot != column:
            matrix[column], matrix[pivot] = matrix[pivot], matrix[column]
            answer = -answer
        value = matrix[column][column]
        answer *= value
        for r in range(column + 1, size):
            multiplier = matrix[r][column] / value
            matrix[r][column] = Fraction(0)
            for j in range(column + 1, size):
                matrix[r][j] -= multiplier * matrix[column][j]
    return answer


def matrix_rank(rows):
    matrix = [[Fraction(value) for value in row] for row in rows]
    row = 0
    for column in range(len(matrix[0])):
        pivot = next((r for r in range(row, len(matrix)) if matrix[r][column]), None)
        if pivot is None:
            continue
        matrix[row], matrix[pivot] = matrix[pivot], matrix[row]
        value = matrix[row][column]
        for r in range(row + 1, len(matrix)):
            multiplier = matrix[r][column] / value
            for j in range(column, len(matrix[0])):
                matrix[r][j] -= multiplier * matrix[row][j]
        row += 1
        if row == len(matrix):
            break
    return row


def bracket(left, right):
    return left[0] * right[1] - left[1] * right[0]


def polynomial_row(p, z, right, derivative=0):
    """r^(p) at x=1, with y derivatives holding both right components fixed."""
    monomials = [
        0 if power < derivative else
        factorial(power) // factorial(power - derivative) * z ** (power - derivative)
        for power in range(p + 1)
    ]
    return [component * value for component in right for value in monomials]


def witness(n):
    assert n in (7, 8)
    z = list(range(n))
    c = [(-1) ** i * comb(n - 1, i) for i in z]
    left = [(1, zi) for zi in z]
    right = [(ci, ci * zi ** 3) for ci, zi in zip(c, z)]
    moments = [sum(ci * zi ** k for ci, zi in zip(c, z)) for k in range(n)]
    assert moments[:n - 1] == [0] * (n - 1)
    assert moments[n - 1] == (-1) ** (n - 1) * factorial(n - 1)
    momentum = [[sum(left[i][a] * right[i][b] for i in z)
                 for b in range(2)] for a in range(2)]
    assert momentum == [[0, 0], [0, 0]]

    angles = [[bracket(left[i], left[j]) for j in z] for i in z]
    angle_product = prod(angles[i][j] for i in z for j in range(i + 1, n))
    assert angle_product != 0
    scale = prod(c) * angle_product
    assert scale != 0

    # With q=(0,1), all <i q>=1, so the Hodges diagonal is minus the row sum.
    phi = [[Fraction(0) if i == j else
            Fraction(bracket(right[i], right[j]), angles[i][j])
            for j in z] for i in z]
    for i in z:
        phi[i][i] = -sum(phi[i])
    assert all(phi[i][j] == c[i] * c[j] * (z[i] ** 2 + z[i] * z[j] + z[j] ** 2)
               for i in z for j in z)
    rank = matrix_rank(phi)
    assert rank == 3
    # Delete labels 1,2,3 from both rows and columns.
    minor = [[phi[i][j] for j in range(3, n)] for i in range(3, n)]
    triangle = angles[0][1] * angles[1][2] * angles[2][0]
    hodges = angle_product * determinant(minor) / triangle ** 2
    assert hodges == 0

    p, order = n - 4, n - 6
    rows = [polynomial_row(p, zi, yi) for zi, yi in zip(z, right)]
    generators = []
    for a in z:
        appended = [polynomial_row(p, z[a], right[a], derivative=k)
                    for k in range(1, order + 1)]
        generators.append(determinant(rows + appended))
    normalized = [value / scale for value in generators]
    if n == 7:
        expected = [3 * ci * zi ** 2 for ci, zi in zip(c, z)]
        assert expected == [0, -18, 180, -540, 720, -450, 108]
        assert normalized == expected
        correction = generators[0] - generators[1]
        assert correction / scale == 18
        detail = "(N1-N2)/(Pc*Dz)=18"
    else:
        expected = [18 * ci ** 2 * zi ** 4 for ci, zi in zip(c, z)]
        assert normalized == expected
        for zi in z:
            residual = [[-3 * zi ** 2, -3 * zi ** 3], [-6 * zi, -12 * zi ** 2]]
            assert determinant(residual) == 18 * zi ** 4
        correction = sum(generators)
        assert correction / scale == 13706280
        detail = "R/(Pc*Dz)=13706280"
    assert correction != 0
    # Arithmetic checks on the displayed family at this witness. The global
    # implication for every nonzero lambda follows because H=0 and F!=0 here.
    for parameter in (-2, 0, 1, 3):
        candidate = hodges + parameter * correction
        assert candidate == parameter * correction
        assert (candidate == 0) == (parameter == 0)
    print(f"n={n}: conserving, D!=0, rank(Phi)={rank}, H=0; {detail}")


if __name__ == "__main__":
    witness(7)
    witness(8)
    print("All exact integer-witness checks passed (standard library only).")


==> anc/check_physical_worked.py <==
"""Reproduce the worked eight-point physical tests with exact arithmetic.

Run with Python 3.9 or later, from any working directory. This script uses
only the standard library and the adjacent check_eight_shift.py module.
The explicit evaluations test the classified eight-point candidate plane;
they do not replace the manuscript's arbitrary-multiplicity proofs.
"""
from fractions import Fraction as Q
from itertools import combinations
from math import comb, factorial, prod

from check_eight_shift import (
    add, angle, coefficient, evaluate, reduced_hodges, spinors,
)


DATA = (
    ((1, 0), (-2, 1), (1, -2), (1, 1), (-2, 0), (1, 1), (0, -2), (0, 1)),
    ((11, 6), (-13, -9), (1, 2), (-2, 0), (1, -1), (1, 2), (-1, 1), (2, -1)),
    ((14, 11), (-19, -14), (2, 1), (1, -1), (-1, 1), (1, 2), (3, -1), (-1, 1)),
)


def momentum(X, Y):
    return [[sum(x[a] * y[b] for x, y in zip(X, Y))
             for b in range(2)] for a in range(2)]


def polynomial_samples(nodes, values):
    return [[coefficient(nodes, vec, k) for k in range(len(nodes))]
            for vec in zip(*values)]


def forward_difference(values, order):
    return sum((-1)**(order-j) * comb(order, j) * values[j]
               for j in range(order+1))


def bc_fw():
    X, Y = spinors()
    d0 = evaluate(X, Y)[2]
    scale = d0 // factorial(6)
    assert (d0, scale) == (125411328000, 174182400)
    nodes, values = list(range(2, 10)), []
    for z in nodes:
        X, Y = spinors()
        X[1] = [1-z, 1]
        Y[0] = add(Y[0], z, Y[1])
        assert momentum(X, Y) == [[0, 0], [0, 0]]
        value = evaluate(X, Y)
        assert value[2] == scale * prod((j-1)-j*z for j in range(2, 8))
        values.append(value)
    r, s, d = polynomial_samples(nodes, values)
    published = {
        7: (Q(0), Q(0), Q(0)),
        6: (Q(-317), Q(1902), Q(5040)),
        5: (Q(1161103, 840), Q(-1161103, 140), Q(-22212)),
        0: (Q(-5129, 63), Q(35182, 75), Q(720)),
    }
    for k, expected in published.items():
        assert tuple(p[k]/scale for p in (r, s, d)) == expected
    for column in range(2):
        samples = [value[column] for value in values]
        assert forward_difference(samples, 7) == 0
        assert Q(forward_difference(samples, 6), factorial(6)) == (r, s)[column][6]
    h = [(6*a+b)/144 for a, b in zip(r, s)]
    assert h[5:] == [0, 0, 0]
    assert h[4]/scale == Q(-137, 672)
    assert r[6]/d[6] == Q(-317, 5040)
    assert s[6]/d[6] == Q(317, 840)
    # A further value checks the interpolated polynomial independently.
    X, Y = spinors()
    X[1] = [-9, 1]
    Y[0] = add(Y[0], 10, Y[1])
    assert evaluate(X, Y) == tuple(sum(a*10**k for k, a in enumerate(p)) for p in (r, s, d))
    print('BCFW: C =', scale, '; coefficient table / C =', published)
    print('BCFW: constant at infinity = -317 beta / 5040; H starts at Z^(-2).')


def collinear(variant):
    X, Y = spinors(variant)
    X[6] = X[7].copy()
    Y[0], Y[1] = add(Y[0], 1, Y[6]), add(Y[1], -1, Y[6])
    assert momentum(X, Y) == [[0, 0], [0, 0]]
    r, s, d = evaluate(X, Y)
    assert d == 0
    boundary_den = prod(angle(X[i], X[j]) for i, j in combinations(range(8), 2)
                        if (i, j) != (6, 7))
    assert boundary_den == 877879296000
    h = (6*r+s)/144
    lower = reduced_hodges(X[:7], Y[:6]+[add(Y[7], 1, Y[6])])
    square = angle(Y[6], Y[7])
    lh, lr = h/boundary_den, r/boundary_den
    assert lh == -square*lower
    expected = {
        1: (Q(-1), Q(2, 75), Q(2, 75), Q(-2551313, 129600), Q(-2551313, 3456)),
        2: (Q(2), Q(347, 2688), Q(-347, 1344), Q(1540883, 134400), Q(-1540883, 34700)),
    }[variant]
    assert (square, lower, lh, lr, lr/lh) == expected
    print('Collinear', 'AB'[variant-1], ': [78], A7, L(H), L(R), ratio =', expected)
    return lr/lh


def soft(variant):
    nodes, values = list(range(1, 10)), []
    d0 = 125411328000
    for epsilon in nodes:
        X, Y = spinors(variant)
        X[7] = [epsilon, 7*epsilon]
        Y[0] = add(Y[0], 6*(epsilon-1), Y[7])
        Y[1] = add(Y[1], -7*(epsilon-1), Y[7])
        assert momentum(X, Y) == [[0, 0], [0, 0]]
        r, s, d = evaluate(X, Y)
        assert d == epsilon**7*d0
        values.append((r, s))
    r, s = polynomial_samples(nodes, values)
    assert r[:4] == s[:4] == [0, 0, 0, 0]
    lh, lr = (6*r[4]+s[4])/(144*d0), r[4]/d0
    X, Y = spinors(variant)
    Y[0], Y[1] = add(Y[0], -6, Y[7]), add(Y[1], 7, Y[7])
    assert momentum(X[:7], Y[:7]) == [[0, 0], [0, 0]]
    lower = reduced_hodges(X[:7], Y[:7])
    factor = sum(Q(angle(Y[7], Y[i])*angle(X[0], X[i])**2,
                   angle(X[7], X[i])*angle(X[0], X[7])**2) for i in range(7))
    assert lh == -factor*lower
    expected = {
        1: (Q(-25, 14), Q(-2281, 960), Q(-11405, 2688), Q(-572617, 6720), Q(1145234, 57025)),
        2: (Q(76, 35), Q(-7829, 1280), Q(148751, 11200), Q(748421, 11520), Q(26194735, 5355036)),
    }[variant]
    assert (factor, lower, lh, lr, lr/lh) == expected
    print('Soft', 'AB'[variant-1], ': S0, A7, L(H), L(R), ratio =', expected)
    return lr/lh


def main():
    for variant, expected in enumerate(DATA):
        X, Y = spinors(variant)
        assert tuple(Y) == expected
        assert X == [[1, i] for i in range(8)]
        assert momentum(X, Y) == [[0, 0], [0, 0]]
    bc_fw()
    col = [collinear(variant) for variant in (1, 2)]
    sof = [soft(variant) for variant in (1, 2)]
    assert col[0] != col[1] and sof[0] != sof[1]
    print('Both 2x2 boundary coefficient matrices are nonsingular. All checks passed.')


if __name__ == '__main__':
    main()


==> anc/check_resultant.py <==
"""Exact illustrations of the MHV resultant identity and the BCFW interpolation.

Run with: python3 check_resultant.py
Requires SymPy. Uses rational arithmetic, a diagonal defined by row sums and
principal Hodges minors. These finite tests supplement the general proof.
"""
from itertools import combinations
from math import prod

import sympy as sp

u, v = sp.symbols("u v")


def vandermonde(nodes):
    return prod(b - a for a, b in combinations(nodes, 2))


def right_spinors(nodes, maps):
    return [
        tuple(f.subs(u, z) / prod(z - t for t in nodes if t != z) for f in maps)
        for z in nodes
    ]


def hodges_minor(nodes, right):
    """In the chart X_i=(1,z_i), choose reference q=(0,1)."""
    n = len(nodes)
    phi = sp.zeros(n)
    for i, j in combinations(range(n), 2):
        yi, yj = right[i], right[j]
        phi[i, j] = phi[j, i] = (yi[0]*yj[1] - yi[1]*yj[0]) / (nodes[j]-nodes[i])
    for i in range(n):
        phi[i, i] = -sum(phi[i, :])
    return phi[:-3, :-3].det() / vandermonde(nodes[-3:])**2


def interpolate(nodes, values):
    """Return the power-basis polynomial with the given distinct-node values."""
    matrix = sp.Matrix([[z**k for k in range(len(nodes))] for z in nodes])
    coefficients = matrix.inv() * sp.Matrix(values)
    return sum(a*u**k for k, a in enumerate(coefficients))


def check(n):
    d = n - 3
    nodes = list(range(n))
    f, g = u**d + 2*u + 1, 2*u**d + 3*u**(d-1) + 4
    y = right_spinors(nodes, (f, g))
    assert all(sum(t**s * yi[k] for t, yi in zip(nodes, y)) == 0
               for k in range(2) for s in range(2))

    bez = sp.Poly(sp.cancel((f*g.subs(u,v) - g*f.subs(u,v))/(v-u)), u, v)
    b = sp.Matrix(d,d,lambda i,j: bez.coeff_monomial(u**i*v**j))
    scaled_minor = vandermonde(nodes)**2 * hodges_minor(nodes, y)
    resultant = sp.resultant(f,g,u)
    # Sign for b(u,v)=[T(u),T(v)]/(v-u) in ascending monomial order.
    assert resultant != 0
    assert scaled_minor == b.det() == (-1)**(d*(d+1)//2) * resultant

    # Shift [0,1> with parameter t; represent the new X_1 with first entry 1.
    for t in (sp.Rational(1,3), sp.Integer(-2)):
        eps = 1/(1-t)
        shifted_nodes = nodes.copy()
        shifted_nodes[1] = nodes[0] + eps*(nodes[1] - nodes[0])
        new_y = y.copy()
        new_y[0] = tuple(x + t*w for x,w in zip(y[0],y[1]))
        new_y[1] = tuple(w/eps for w in y[1])
        spectator_nodes = shifted_nodes[2:]
        # h'_eps(z_i) tends to a nonzero limit at every spectator i.
        data = [
            [new_y[i][k]*prod(shifted_nodes[i]-zz for j,zz in enumerate(shifted_nodes) if j!=i)
             for i in range(2,n)] for k in range(2)
        ]
        new_maps = [interpolate(spectator_nodes, column) for column in data]
        assert right_spinors(shifted_nodes,new_maps) == new_y
        new_resultant = sp.resultant(*new_maps,u)
        assert (vandermonde(shifted_nodes)**2 * hodges_minor(shifted_nodes,new_y)
                == (-1)**(d*(d+1)//2) * new_resultant)


if __name__ == "__main__":
    for n in range(5,13):
        check(n)
        print(f"n={n}: Hodges, Bezout and resultant agree; two shifted maps checked")


==> anc/check_worked_counterexamples.py <==
#!/usr/bin/env python3
"""Exact checks for every number in the worked seven/eight-point examples.

Python standard library only; run from any directory. These evaluations check
arithmetic, signs, normalization, and the displayed column reductions. Global
polynomiality, pair-ideal membership and permutation symmetry are proved in
the paper, rather than inferred from a finite set of evaluations.
"""
from fractions import Fraction as Q
from math import comb, factorial, prod


def determinant(rows):
    a = [[Q(v) for v in row] for row in rows]
    result = Q(1)
    for j in range(len(a)):
        pivot = next((r for r in range(j, len(a)) if a[r][j]), None)
        if pivot is None:
            return Q(0)
        if pivot != j:
            a[j], a[pivot] = a[pivot], a[j]
            result = -result
        value = a[j][j]
        result *= value
        for r in range(j + 1, len(a)):
            multiple = a[r][j] / value
            for k in range(j + 1, len(a)):
                a[r][k] -= multiple * a[j][k]
    return result


def bracket(x, y):
    return x[0] * y[1] - x[1] * y[0]


def vandermonde(nodes):
    return prod(nodes[j] - nodes[i]
                for i in range(len(nodes)) for j in range(i + 1, len(nodes)))


def polynomial_row(p, z, right, order=0):
    powers = [0 if j < order else
              factorial(j) // factorial(j - order) * z ** (j - order)
              for j in range(p + 1)]
    return [component * power for component in right for power in powers]


def check(n):
    z = list(range(n))
    c = [(-1) ** i * comb(n - 1, i) for i in z]
    x = [(1, i) for i in z]
    y = [(ci, ci * i ** 3) for i, ci in zip(z, c)]
    expected_y = {
        7: [(1, 0), (-6, -6), (15, 120), (-20, -540),
            (15, 960), (-6, -750), (1, 216)],
        8: [(1, 0), (-7, -7), (21, 168), (-35, -945),
            (35, 2240), (-21, -2625), (7, 1512), (-1, -343)]
    }
    assert y == expected_y[n]
    moments = [sum(ci * i ** k for i, ci in zip(z, c)) for k in range(n - 1)]
    assert moments == [0] * (n - 1)
    assert [[sum(xi[a] * yi[b] for xi, yi in zip(x, y))
             for b in range(2)] for a in range(2)] == [[0, 0], [0, 0]]
    if n == 8:
        assert [ci * i ** 4 for i, ci in zip(z, c)] == [
            0, -7, 336, -2835, 8960, -13125, 9072, -2401]

    dz = vandermonde(z)
    pc = prod(c)
    assert dz == prod(factorial(j) for j in range(1, n)) != 0
    scale = pc * dz
    assert scale != 0

    # Ordinary retained Hodges minor after removing each row/column c_i.
    bnodes = list(range(3, n))
    retained = [[i * i + i * j + j * j for j in bnodes] for i in bnodes]
    full = [[27, 37, 49, 63, 79], [37, 48, 61, 76, 93],
            [49, 61, 75, 91, 109], [63, 76, 91, 108, 127],
            [79, 93, 109, 127, 147]]
    assert retained == [row[:n - 3] for row in full[:n - 3]]
    assert determinant([row[:3] for row in retained[:3]]) == -4
    nulls = [[-1, 3, -3, 1]] if n == 7 else [[-1, 3, -3, 1, 0], [0, -1, 3, -3, 1]]
    for vector in nulls:
        assert all(sum(value * entry for value, entry in zip(vector, column)) == 0
                   for column in zip(*retained))
    assert determinant(retained) == 0
    # The displayed null vectors and nonzero 3x3 minor prove rank exactly 3.

    # The marked labels are a=2,b=1,c=3 (indices 1,0,2 in Python).
    a, b, cc = 1, 0, 2
    B = list(range(3, n))
    ds = [i - 1 for i in B]
    poly_p = lambda d: d * d + 3 * d + 3
    poly_q = lambda d: d * d + 2 * d + 1
    poly_t = lambda d: d * d + 4 * d + 7
    assert determinant([[3, 1, 7], [3, 2, 4], [1, 1, 1]]) == 2
    s = n - 6
    raw_hodges_rows = []
    for i in B:
        ell, square = bracket(x[i], x[a]), bracket(y[i], y[a])
        raw_hodges_rows.append(
            [Q((-1) ** k * factorial(k) * square, ell ** (k + 1))
             for k in range(s + 1)] +
            [Q(bracket(y[i], y[j]), bracket(x[i], x[j])) for j in (b, cc)])
    columns = [c[a]] * (s + 1) + [c[b], c[cc]]
    reduced = [[value / (c[i] * factor) for value, factor in zip(row, columns)]
               for i, row in zip(B, raw_hodges_rows)]
    if n == 7:
        expected_rows = [[poly_p(d), Q(poly_p(d), d), poly_q(d), poly_t(d)] for d in ds]
        canonical = [[d, d ** 2, d ** 3, 1] for d in ds]
        assert canonical == [[2, 4, 8, 1], [3, 9, 27, 1], [4, 16, 64, 1], [5, 25, 125, 1]]
        assert determinant(canonical) == -12
        factor, power, expected_det = 6, 1, Q(-3, 5)
    else:
        expected_rows = [[poly_p(d), Q(poly_p(d), d), Q(2 * poly_p(d), d ** 2),
                          poly_q(d), poly_t(d)] for d in ds]
        canonical = [[d ** 2, d ** 3, d ** 4, d, 1] for d in ds]
        assert canonical == [[4, 8, 16, 2, 1], [9, 27, 81, 3, 1],
                             [16, 64, 256, 4, 1], [25, 125, 625, 5, 1],
                             [36, 216, 1296, 6, 1]]
        assert determinant(canonical) == -288
        factor, power, expected_det = 36, 2, Q(-1, 50)
    assert reduced == expected_rows
    reduced_det = determinant(reduced)
    assert reduced_det == Q(factor, prod(ds) ** power) * determinant(canonical) == expected_det
    vb = vandermonde(B)
    assert dz == 2 * vb * prod(i * (i - 1) * (i - 2) for i in B)

    # Restore the actual Hodges prefactor, including epsilon_(2,1,3,B)=-1.
    prefactor = -prod(bracket(x[a], x[i]) ** (s + 1) *
                      bracket(x[b], x[i]) * bracket(x[cc], x[i]) for i in B)
    marked = prefactor * determinant(raw_hodges_rows)
    restored_normalized = -Q(c[a] ** s, dz) * prod(
        (i - 1) ** (s + 1) * i * (i - 2) for i in B) * reduced_det
    assert marked / scale == restored_normalized == (-18 if n == 7 else 882)

    # Independently evaluate every mark from the polynomial determinant.
    p = n - 4
    rows = [polynomial_row(p, i, yi) for i, yi in zip(z, y)]
    normalized = [determinant(rows + [polynomial_row(p, z[a], y[a], k)
                                     for k in range(1, s + 1)]) / scale for a in z]
    assert normalized[1] == marked / scale
    if n == 7:
        assert [ci * i * i for i, ci in zip(z, c)] == [0, -6, 60, -180, 240, -150, 36]
        assert normalized == [0, -18, 180, -540, 720, -450, 108]
        assert sum(normalized) == 0
        assert normalized[0] - normalized[1] == 18
        detail = "N2/(PcDz)=-18; (N1-N2)/(PcDz)=18"
    else:
        signed = [ci * i * i for i, ci in zip(z, c)]
        assert signed == [0, -7, 84, -315, 560, -525, 252, -49]
        squares = [v * v for v in signed]
        assert squares == [0, 49, 7056, 99225, 313600, 275625, 63504, 2401]
        assert sum(squares) == 761460
        assert normalized == [18 * v for v in squares]
        for i in z:
            # Differentiate w-z^3 and z*w-z^4 with w held fixed, then w=z^3.
            residual = [[-3 * i ** 2, i ** 3 - 4 * i ** 3], [-6 * i, -12 * i ** 2]]
            assert determinant(residual) == 18 * i ** 4
        assert sum(normalized) == 13706280
        detail = "R2/(PcDz)=882; sum squares=761460; R/(PcDz)=13706280"
    print(f"n={n}: retained rank=3, H=0, det(E{n})={reduced_det}; {detail}")


if __name__ == "__main__":
    check(7)
    check(8)
    print("All worked-example tables, determinants, column factors and normalizations passed.")


==> anc/framework_checks.json <==
{
  "edge_to_triangle_right_inverse_n_5_through_9": true,
  "general_additive_recovery_n_5_through_9_all_admissible_r": true,
  "eight_relevant_source_multiplicities": [
    1,
    1,
    0,
    2
  ],
  "eight_relevant_boundary_multiplicities": [
    0,
    1,
    0,
    1
  ],
  "eight_source_second_koszul_zero": true,
  "hodges_seven_normalization": "N_H=96; sum N_a=-288; N_H=-(sum N_a)/3",
  "eight_lagrange_families": [
    {
      "exponent": 0,
      "m2": "0",
      "R_over_PD": "639/78400"
    },
    {
      "exponent": 5,
      "m2": "1",
      "R_over_PD": "130877/7840"
    }
  ]
}

==> anc/nine/README.md <==
# Nine-point MHV gravity uniqueness from large-parameter BCFW decay

For the alternating nine-point MHV numerator of weight four on each leg, imposing ordinary decay under the shift `Y1 -> Y1 + z Y2, X2 -> X2 - z X1` leaves exactly the Hodges line in the pair-zero space. The rank calculation actually applies to every alternating Lorentz-invariant class with a representative containing a right spinor from each leg. No normalized residues, soft coefficients, or Hodges samples enter the rank matrix.

## Run

For a short independent check of the supplied reduced finite-difference matrix, run

    python3 check.py

To regenerate the representation counts, the invariant polynomial basis, every evaluation, the reduced matrix and its rank from source, run

    bash regenerate.sh

Requirements are GNU C++17, a little-endian Linux machine, Python 3 with NumPy, and working memory and disk space for sparse elimination and the sampled matrices. The optional argument to the script selects the build directory. The input folder only needs the source files to run the full computation. The order of pivots in the final back-substitution is fixed by the field arithmetic and the basis ordering.

Expected outputs include

    Koszul multiplicities = [122, 70, 11, 1] and quotient dimension = 62
    Raising rows checked: 66531
    Generic / pair sample ranks: 62 57
    UV ranks by difference order, starting at 6: [61, 61, 0, 0, 0, 0, 0, 0]
    rank = 61 and selected minor determinant = 653 (mod 1009)

## Mathematical scope

Write X_i=(x_i,y_i), Y_i=(u_i,v_i), impose the four entries of sum_i X_i Y_i^T=0, and clear the denominator D_9=product_{i<j}<ij>. The bracket bidegree of the numerator is (24,6), so its spinor bidegree is (48,12). Alternation of the numerator implements Bose symmetry of the reduced amplitude. The nine-point soft representative module consists of polynomials in the product of all nine ideals (u_i,v_i). The weighted soft Koszul theorem and the global soft lifting theorem in the appendix on the momentum ring are inputs to this certificate. The first gives exactness of the four momentum components on the soft module and identifies the kernel of its projection to the true momentum quotient. The second says that each alternating pair-zero numerator in the true quotient has a representative in this module. These inputs establish that testing the entire soft module covers the full pair-zero candidate space.

Each leg of a soft monomial has a nonnegative excess e_i with sum_i e_i=3, and local bidegree (5+e_i,1+e_i). Let U_j = Sym^(5+j)(C^2) tensor Sym^(1+j)(C^2). For each distribution with a_j legs of excess j, the alternating space is tensor_j exterior^(a_j) U_j. A basis is given by nine-row determinants of one-leg monomials. For each of the three excess partitions, the counts of weight-zero determinants below include both Lorentz Cartan weights.

| Nonzero excess pattern | Zero-weight determinant columns | SL2 x SL2 invariant dimension |
|---|---:|---:|
| 3 | 435 | 1 |
| 2+1 | 10,864 | 34 |
| 1+1+1 | 25,046 | 87 |

In characteristic zero the intersection of the kernels of the two SL2 raising operators on this zero-weight space gives exactly the 122 invariants. The raising operators in the implementation are x*d/dy and u*d/dv. Reordering a changed exterior column supplies its sign. The 66,531 nonempty rows of the combined matrix on 36,345 columns also have nullity 122 over F_1009. After sparse/dense elimination the program checks every invariant vector against every raising row.

The exact soft momentum Koszul complex for the representation T=C^2 tensor C^2 has coefficients in the above modules with sum_i e_i reduced from 3 to 3-k in homological degree k, tensored with exterior^k T. Taking characteristic-zero invariants is exact. The two SL2 Weyl multiplicity differences implemented in characters.py give 122, 70, 11 and 1 invariants in degrees 0 to 3. Higher terms vanish. Consequently there are **62 independent source classes** after momentum conservation, and 60 invariant relations in the free 122-dimensional space.

## The finite-difference certificate

The generic BCFW denominator has degree 7. Hence ordinary O(1/z) decay requires shifted numerator degree at most 6 and therefore vanishing of its seventh forward difference. This condition on a polynomial remains necessary for all specializations, even if some denominator factors happen to vanish on a chosen sample. Taking more than one derivative of the representative or imposing any normalization of a residue is unnecessary here. The individual spinor degree budget bounds the shift degree by nine on the free soft representatives, since only X_2 and Y_1 vary and their combined degree is at most (5+e_2)+(1+e_1) <= 9.

sample.cpp draws a deterministic generic base point for each sample index over F_1009. It computes the two missing hard right spinors by solving the momentum equations on the chart <89> != 0. Its BCFW deformation preserves momentum for every z. In each sample, seventh forward differences at z=0 of the determinant evaluations at consecutive integers are evaluated on the basis produced by nullspace.cpp. The included CSV gives 72 such rows and 122 invariant columns. The first 61 rows and columns 0 through 28 together with 35 through 66 (all indices zero-based) give determinant 653 modulo 1009. All eight orders from 6 through 13 are also checked by the full regeneration.

The reduced rank transfers to characteristic zero as a lower bound. The integral raising matrix has identical characteristic-zero and modular ranks, so it has a maximal minor invertible over Z localized at (1009). Its kernel therefore reduces surjectively to the entire modular kernel. Every sample on <89> != 0 lifts to a rational momentum-conserving sample on this same chart, with denominators prime to 1009. The nonzero modular minor thus certifies rank at least 61 for the characteristic-zero constraints on the 122-dimensional free invariant space. Since all momentum relations lie in their kernel, this gives at most one remaining dimension in the 62-dimensional quotient. The nonzero nine-point Hodges numerator supplies the lower bound of one by the known like-helicity gravity BCFW decay.

The optional pair-collision samples impose proportionality of both left and right spinors of legs 1 and 2. Their rank 57 shows an upper bound 5 on the nine-point alternating pair-zero space before BCFW. This calculation does not supply a matching lower bound 5 or an all-multiplicity dimension formula.


==> anc/nine/characters.py <==
"""Characteristic-zero Koszul multiplicities via the SL2 x SL2 Weyl character rule."""
from collections import Counter
from itertools import combinations


def exterior_weights(weights, degree):
    result = Counter()
    for choice in combinations(weights, degree):
        result[tuple(sum(w[k] for w in choice) for k in (0,1))] += 1
    return result


def irreducible_weights(left, right):
    return [(i,j) for i in range(-left,left+1,2) for j in range(-right,right+1,2)]


def tensor(a,b):
    c = Counter()
    for (i,j), v in a.items():
        for (k,l), w in b.items():
            c[i+k,j+l] += v*w
    return c


patterns = [
    [(8,0,0,1), (7,1,1), (6,3)],
    [(8,0,1), (7,2)],
    [(8,1)],
    [(9,)]
]
multiplicities = []
for order, types in enumerate(patterns):
    koszul = exterior_weights(irreducible_weights(1,1),order)
    dimension = 0
    for type_ in types:
        char = koszul
        for excess, count in enumerate(type_):
            if count:
                block = exterior_weights(irreducible_weights(5+excess,1+excess),count)
                char = tensor(char,block)
        dimension += char[0,0] - char[0,2] - char[2,0] + char[2,2]
    multiplicities.append(dimension)

assert multiplicities == [122,70,11,1]
print("Koszul multiplicities =",multiplicities,"and quotient dimension =",
      sum((-1)**i*v for i,v in enumerate(multiplicities)))


==> anc/nine/check.py <==
"""Small independent exact verifier of the included 72 x 122 reduced matrix."""
from pathlib import Path
import argparse
import numpy as np

P = 1009


def rank(a):
    a = np.array(a,dtype=np.int64,copy=True) % P
    i = 0
    for j in range(a.shape[1]):
        candidates = np.flatnonzero(a[i:,j])
        if not len(candidates):
            continue
        k = i + candidates[0]
        a[[i,k]] = a[[k,i]]
        a[i] = a[i] * pow(int(a[i,j]),-1,P) % P
        a[i+1:] = (a[i+1:]-a[i+1:,j,None]*a[i]) % P
        i += 1
        if i == len(a):
            break
    return i


def determinant(a):
    a = np.array(a,dtype=np.int64,copy=True) % P
    d = 1
    for i in range(len(a)):
        candidates = np.flatnonzero(a[i:,i])
        if not len(candidates):
            return 0
        k = i + candidates[0]
        if k != i:
            a[[i,k]] = a[[k,i]]
            d = -d
        d = d * int(a[i,i]) % P
        a[i] = a[i] * pow(int(a[i,i]),-1,P) % P
        a[i+1:] = (a[i+1:]-a[i+1:,i,None]*a[i]) % P
    return d


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('matrix',nargs='?',type=Path,
                        default=Path(__file__).with_name('seventh_difference.csv'))
    args = parser.parse_args()
    a = np.loadtxt(args.matrix,dtype=np.int64,delimiter=',')
    assert a.shape == (72,122)
    selected = list(range(29)) + list(range(35,67))
    det = determinant(a[:61,selected])
    assert det == 653 and rank(a) == 61
    print('rank = 61 and selected minor determinant = 653 (mod 1009)')


==> anc/nine/nullspace.cpp <==
#include <bits/stdc++.h>
using namespace std;
const int P=1009,D=36345;
int iv[P];
using row=vector<pair<int,int>>;
row eliminate(const row&u,const row&v,int d) {
    row w;
    w.reserve(u.size()+v.size());
    int i=0,j=0;
    while (i<(int)u.size()||j<(int)v.size()) {
        int x=i<(int)u.size()?u[i].first:INT_MAX,y=j<(int)v.size()?v[j].first:INT_MAX;
        if (x<y) {
            w.push_back(u[i++]);
        } else if (y<x) {
            w.emplace_back(y,P-(v[j++].second*d%P));
        } else{
            int c=(P+u[i++].second-v[j++].second*d%P)%P;
            if (c)w.emplace_back(x,c);
        }
    }
    return w;
}
// Sparse Markowitz-style elimination first selects a shortest row and then its
// least populated column. Once 30,000 pivots have been found, switch to dense
// row elimination in the remaining columns, followed by exact back-substitution.
int main() {
    int s;
    iv[1]=1;
    for (int j=2;j<P;j++)iv[j]=P-P/j*iv[P%j]%P;
    vector<row> a;
    ifstream f("raising.bin",ios::binary);
    while (f.read((char*)&s,4)) {
        row r;
        for (int j=0;j<s;j++) {
            int k,v;
            f.read((char*)&k,4);
            f.read((char*)&v,4);
            r.emplace_back(k,v);
        }
        sort(r.begin(),r.end());
        a.push_back(move(r));
    }
    int nr=a.size();
    vector<set<int>> col(D);
    for (int i=0;i<nr;i++)for (auto[k,v]:a[i])col[k].insert(i);
    using tup=tuple<int,int,int>;
    priority_queue<tup,vector<tup>,greater<tup>> pq;
    for (int i=0;i<nr;i++)pq.emplace(a[i].size(),0,i);
    vector<int>ver(nr),piv(D,-1);
    vector<pair<int,int>> ord;
    vector<int> matched(nr,0);
    long long z=0;
    for (auto&u:a)z+=u.size();
    while (!pq.empty()) {
        if (ord.size()==30000) {
            vector<int> cc,cols(D,-1),rr;
            for (int j=0;j<D;j++)if (piv[j]<0) {
                cols[j]=cc.size();
                cc.push_back(j);
            }
            for (int j=0;j<nr;j++)if (!matched[j]&&!a[j].empty())rr.push_back(j);
            cerr<<"switch dense "<<rr.size()<<"x"<<cc.size()<<"\n";
            vector<int> newpivs;
            // Insert normalized dense rows in fixed column order.
            vector<vector<int>> dd(cc.size());
            vector<int> chosen(cc.size(),-1);
            int ccN=cc.size();
            for (int t:rr) {
                vector<int> u(ccN);
                for (auto[k,v]:a[t])u[cols[k]]=v;
                for (int j=0;j<ccN;j++) {
                    if (!u[j])continue;
                    if (chosen[j]<0) {
                        int d=iv[u[j]];
                        for (int l=j;l<ccN;l++)u[l]=u[l]*d%P;
                        chosen[j]=t;
                        dd[j]=move(u);
                        if (newpivs.size()%1000==0)cerr<<"dense piv "<<newpivs.size()<<"\n";
                        newpivs.push_back(j);
                        break;
                    }
                    int d=P-u[j];
                    auto &w=dd[j];
                    for (int l=j+1;l<ccN;l++)u[l]=(u[l]+d*w[l])%P;
                    u[j]=0;
                }
            }
            for (int j=0;j<ccN;j++)if (chosen[j]>=0) {
                int t=chosen[j],k=cc[j];
                piv[k]=t;
                ord.emplace_back(k,t);
                a[t].clear();
                for (int l=j;l<ccN;l++)if (dd[j][l])a[t].emplace_back(cc[l],dd[j][l]);
            }
            break;
        }
        auto [sz,version,i]=pq.top();
        pq.pop();
        if (ver[i]!=version||matched[i]||sz==0)continue;
        int pk=-1,degree=INT_MAX,c=0;
        for (auto[k,v]:a[i])if ((int)col[k].size()<degree) {
            pk=k;
            degree=col[k].size();
            c=v;
        }
        piv[pk]=i;
        ord.emplace_back(pk,i);
        matched[i]=1;
        for (auto [k,v]:a[i])col[k].erase(i);
        auto involved=col[pk];
        for (int t:involved) {
            row &u=a[t];
            int coef=lower_bound(u.begin(),u.end(),make_pair(pk,0))->second;
            row v=eliminate(u,a[i],coef*iv[c]%P);
            for (auto[k,vv]:u)col[k].erase(t);
            for (auto[k,vv]:v)col[k].insert(t);
            z+=(long long)v.size()-u.size();
            u.swap(v);
            ver[t]++;
            pq.emplace(u.size(),ver[t],t);
        }
        if (ord.size()%1000==0)cerr<<ord.size()<<" "<<sz<<" "<<z<<"\n";
    }
    vector<int>free;
    for (int j=0;j<D;j++)if (piv[j]<0)free.push_back(j);
    cerr<<"nullity "<<free.size()<<"\n";
    if (free.size() != 122) {
        cerr<<"Unexpected nullity\n";
        return 1;
    }
    vector<vector<uint16_t>> mat(D,vector<uint16_t>(free.size()));
    for (int i=0;i<(int)free.size();i++)mat[free[i]][i]=1;
    reverse(ord.begin(),ord.end());
    for (auto[pk,i]:ord) {
        auto&u=a[i];
        int ivv=iv[lower_bound(u.begin(),u.end(),make_pair(pk,0))->second];
        for (int j=0;j<(int)free.size();j++) {
            long long sum=0;
            for (auto[k,v]:u)if (k!=pk)sum+=mat[k][j]*v;
            mat[pk][j]=(P-sum%P)*ivv%P;
        }
    }
    ofstream of("basis.bin",ios::binary);
    for (auto&u:mat)of.write((char*)u.data(),2*u.size());
}


==> anc/nine/reconstruct.py <==
"""Verify the invariant basis and derive all numerical matrices from regenerated data."""
from pathlib import Path
import struct
import numpy as np
from check import rank, P


dimension = 36345
basis = np.fromfile('basis.bin',np.uint16).reshape(dimension,122).astype(np.int64)
nrows = 0
with open('raising.bin','rb') as f:
    while (size := f.read(4)):
        count = struct.unpack("i",size)[0]
        terms = np.frombuffer(f.read(8*count),dtype=np.int32).reshape(-1,2)
        residual = terms[:,1].astype(np.int64)@basis[terms[:,0]]
        assert np.all(residual % P == 0)
        nrows += 1
assert nrows == 66531
assert rank(basis.T) == 122


def evaluate(mode):
    raw = np.fromfile(mode+'0.bin',np.uint16).reshape(-1, dimension)
    # These exact nonnegative integer sums are below 2^53 even before reduction.
    product = raw.astype(np.float64) @ basis.astype(np.float64)
    return np.rint(product).astype(np.int64) % P


generic = evaluate('v')
pair = evaluate('p')
uv = evaluate('b').reshape(72,8,122)
ranks_by_order = [rank(uv[:,i,:]) for i in range(8)]
assert ranks_by_order == [61,61,0,0,0,0,0,0]
assert rank(generic) == 62 and rank(pair) == 57
assert rank(np.vstack([uv.reshape(-1,122),pair])) == 61
np.savetxt('generated_seventh_difference.csv',uv[:,1,:],fmt='%d',delimiter=',')
print('Raising rows checked:',nrows)
print('Generic / pair sample ranks:',rank(generic),rank(pair))
print('UV ranks by difference order, starting at 6:',ranks_by_order)


==> anc/nine/regenerate.sh <==
#!/usr/bin/env bash
# The inputs to this script are the source files. All intermediates go into build/.
set -euo pipefail
export PYTHONDONTWRITEBYTECODE=1
src_dir="$(cd "$(dirname "$0")" && pwd)"
build_dir="${1:-$src_dir/build}"
mkdir -p "$build_dir"
cd "$build_dir"
python3 "$src_dir/characters.py"
"${CXX:-g++}" -O3 -march=native -std=c++17 "$src_dir/sample.cpp" -o sample
"${CXX:-g++}" -O3 -march=native -std=c++17 "$src_dir/nullspace.cpp" -o nullspace
./sample constraints
./nullspace > elimination.log 2>&1
./sample v 0 64
./sample p 0 68
./sample b 0 72
python3 "$src_dir/reconstruct.py"
python3 "$src_dir/check.py" generated_seventh_difference.csv


==> anc/nine/sample.cpp <==
#include <bits/stdc++.h>
using namespace std;
constexpr int P = 1009;
int add(int a,int b) {
    int s=a+b;
    return s>=P?s-P:s;
}
int sub(int a,int b) {
    return a<b?a-b+P:a-b;
}
int mul(int a,int b) {
    return a*b%P;
}
int power(int a,int b) {
    int s=1;
    for (;b;b>>=1,a=mul(a,a)) if (b&1)s=mul(s,a);
    return s;
}
int inv(int a) {
    return power(a,P-2);
}
int wt[4][100][2],offsets[4]={0,12,33,65};
struct W {
    array<unsigned long long,2> m{};
    bool operator<(const W&o)const{
        return m<o.m;
    }
};
void sb(W&w,int j) {
    w.m[j/64]^=1ull<<(j%64);
}
int wk[4]={12,21,32,45};
// A basis element is the determinant of nine distinct one-leg monomials.
// Exterior degrees per species are fixed by an excess partition. Weight zero
// for both Lorentz tori is imposed while generating the determinant columns.
struct Module{
    int mult[4]{};
    vector<W> vec;
    vector<array<int,9>> idx;
    Module(array<int,4> a) {
        copy(a.begin(),a.end(),mult);
        W w;
        vector<int>ind;
        enumer(0,0,mult[0],0,0,w,ind);
    }
    void enumer(int m,int first,int left,int sumx,int sumy,W&w,vector<int>&ls) {
        if (m==4) {
            if (sumx||sumy)return;
            vec.push_back(w);
            array<int,9>b;
            copy(ls.begin(),ls.end(),b.begin());
            idx.push_back(b);
            return;
        }
        if (left==0) {
            enumer(m+1,0,m<3?mult[m+1]:0,sumx,sumy,w,ls);
            return;
        }
        for (int j=first;j<=wk[m]-left;j++) {
            int k=offsets[m]+j;
            sb(w,k);
            ls.push_back(k);
            enumer(m,j+1,left-1,sumx+wt[m][j][0],sumy+wt[m][j][1],w,ls);
            ls.pop_back();
            sb(w,k);
        }
    }
};
mt19937 rng(410310170);
int ran() {
    return 1+rng()%(P-1);
}
using Pt=array<array<int,4>,9>;
int det2(int a,int b,int c,int d) {
    return sub(mul(a,d),mul(b,c));
}
// Fused samples are used only to provide a separate pair-ideal upper bound.
// For generic samples, solve the four bilinear momentum relations for Y_8,Y_9.
Pt gen(int coll) {
    Pt k;
    for (auto &r:k)for (auto &v:r)v=ran();
    if (coll) {
        int a=ran(),b=ran();
        for (int l=0;l<4;l++)k[1][l]=mul(k[0][l],l<2?a:b);
    }
    int d=det2(k[7][0],k[8][0],k[7][1],k[8][1]);
    if (!d)return gen(coll);
    for (int j=2;j<4;j++) {
        int s=0,t=0;
        for (int i=0;i<7;i++) {
            s=sub(s,mul(k[i][0],k[i][j]));
            t=sub(t,mul(k[i][1],k[i][j]));
        }
        k[7][j]=mul(inv(d),det2(s,k[8][0],t,k[8][1]));
        k[8][j]=mul(inv(d),det2(k[7][0],s,k[7][1],t));
    }
    return k;
}
struct T{
    int g,idx,x,y;
};
T lookup[110];
void matrix(const Pt& pt,int F[9][110]) {
    for (int i=0;i<9;i++) {
        int pw[4][10];
        for (int j=0;j<4;j++) {
            pw[j][0]=1;
            for (int l=1;l<=9;l++)pw[j][l]=mul(pw[j][l-1],pt[i][j]);
        }
        for (int k=0;k<110;k++) {
            auto [m,j,x,y]=lookup[k];
            F[i][k]=mul(mul(pw[0][5+m-x],pw[1][x]),mul(pw[2][1+m-y],pw[3][y]));
        }
    }
}
int deter(int F[9][110],const array<int,9>&idx) {
    int a[9][9];
    for (int i=0;i<9;i++)for (int j=0;j<9;j++)a[i][j]=F[i][idx[j]];
    int prod=1;
    static int iv[P];
    if (!iv[1])for (int i=1;i<P;i++)iv[i]=inv(i);
    for (int i=0;i<9;i++) {
        int j=i;
        while (j<9&&!a[j][i])j++;
        if (j==9)return 0;
        if (j!=i) {
            for (int k=i;k<9;k++)swap(a[j][k],a[i][k]);
            prod=P-prod;
        }
        int z=a[i][i];
        prod=mul(prod,z);
        for (int r=i+1;r<9;r++)if (a[r][i]) {
            int h=mul(a[r][i],iv[z]);
            for (int k=i+1;k<9;k++)a[r][k]=sub(a[r][k],mul(h,a[i][k]));
        }
    }
    return prod;
}
vector<uint16_t> eval(const Pt&pt,const vector<Module>& ms) {
    int F[9][110];
    matrix(pt,F);
    vector<uint16_t>v;
    for (auto &M:ms)for (auto &ix:M.idx)v.push_back(deter(F,ix));
    return v;
}
void save(ofstream&o,const vector<uint16_t>&x) {
    o.write((char*)x.data(),x.size()*2);
}
int main(int argc,char**argv) {
    if (argc < 2 || (string(argv[1]) != "constraints" && argc != 4)) {
        cerr << "Usage: sample constraints | sample b|v|p first past_last\n";
        return 2;
    }
    for (int g=0;g<4;g++)for (int j=0;j<wk[g];j++) {
        int x=j/(2+g),y=j%(2+g);
        wt[g][j][0]=2*x-5-g;
        wt[g][j][1]=2*y-1-g;
        lookup[offsets[g]+j]={g,j,x,y};
    }
    vector<Module> ms;
    ms.emplace_back(array<int,4>{8,0,0,1});
    ms.emplace_back(array<int,4>{7,1,1,0});
    ms.emplace_back(array<int,4>{6,3,0,0});
    if (string(argv[1])=="constraints") {
        ofstream o("raising.bin",ios::binary);
        int off=0;
        for (auto&M:ms) {
            int S=M.vec.size();
            cerr<<"S "<<S<<"\n";
            for (int d=0;d<2;d++) {
                // x*d/dy and u*d/dv change one column exponent; sorting the
                // exterior columns contributes the Koszul sign. Rows index weight +2 outputs.
                map<W,vector<pair<int,int>>> rows;
                for (int c=0;c<S;c++) {
                    auto &ix=M.idx[c];
                    for (int k=0;k<9;k++) {
                        auto [g,j,x,y]=lookup[ix[k]];
                        int co=d?y:x;
                        if (!co)continue;
                        int j2=ix[k]-(d?1:2+g);
                        int pos=lower_bound(ix.begin(),ix.end(),j2)-ix.begin();
                        if (ix[pos]==j2)continue;
                        W u=M.vec[c];
                        sb(u,ix[k]);
                        sb(u,j2);
                        rows[u].push_back({c+off,((k-pos)%2)?P-co:co});
                    }
                }
                for (auto&[u,v]:rows) {
                    int cnt=v.size();
                    o.write((char*)&cnt,4);
                    for (auto [k,vv]:v) {
                        o.write((char*)&k,4);
                        o.write((char*)&vv,4);
                    }
                }
            }
            off+=S;
        }
    } else{
        int i0=atoi(argv[2]),i1=atoi(argv[3]);
        string mode=argv[1];
        ofstream f(mode+argv[2]+".bin",ios::binary);
        for (int i=i0;i<i1;i++) {
            rng.seed(410310170+i*401+(mode=="b"?1:mode=="p"?2:0));
            Pt pt=gen(mode=="p");
            if (mode!="b") {
                save(f,eval(pt,ms));
            } else{
                // The shifted determinant has degree at most nine. We keep four more
                // differences so that the disappearance of the high orders is also checked.
                int dmax=13;
                vector<vector<uint16_t>> vs;
                for (int z=0;z<=dmax;z++) {
                    Pt k=pt;
                    for (int j=0;j<2;j++) {
                        k[1][j]=sub(k[1][j],mul(z,k[0][j]));
                        k[0][2+j]=add(k[0][2+j],mul(z,k[1][2+j]));
                    }
                    vs.push_back(eval(k,ms));
                }
                // highest degree bound p+r_b+(1+r_a) <= 9. use dmax for robust.
                for (int d=0;d<=dmax;d++) {
                    if (d>=6)save(f,vs[0]);
                    for (int j=0;j<dmax-d;j++)for (int h=0;h<(int)vs[j].size();h++)vs[j][h]=sub(vs[j+1][h],vs[j][h]);
                }
            }
        }
    }
}


==> anc/nine/seventh_difference.csv <==
822,355,507,458,423,704,693,954,739,721,669,301,586,685,275,709,713,302,53,390,461,260,456,289,385,489,637,781,159,102,586,829,201,875,101,383,518,23,376,42,616,639,539,622,993,916,289,860,840,213,315,957,964,289,441,656,386,195,520,383,990,830,747,1007,40,953,187,887,106,745,148,638,973,281,904,354,961,786,576,622,946,526,565,423,21,124,202,369,442,182,700,892,605,32,747,38,744,296,937,372,807,994,199,624,822,137,667,987,653,317,952,286,540,35,373,174,217,716,318,803,988,290
374,493,724,888,875,377,719,105,926,770,674,309,994,296,754,656,144,541,848,166,22,4,103,7,718,292,614,326,708,255,877,93,124,61,444,125,292,290,29,941,534,665,889,19,193,843,108,13,600,439,493,247,733,413,374,202,203,178,579,800,643,824,90,876,416,78,896,265,209,176,502,918,571,581,867,494,555,646,619,608,273,754,761,83,436,899,153,239,818,940,957,252,589,565,462,725,430,71,624,669,813,226,260,828,5,491,28,197,646,291,293,86,584,212,452,104,743,824,611,28,78,170
487,84,217,335,646,246,498,413,987,680,265,874,717,453,978,411,363,669,12,73,711,939,674,441,58,991,1007,987,775,659,716,697,405,552,70,917,11,125,878,135,412,325,504,162,946,585,661,56,708,331,435,34,696,116,202,147,881,729,869,373,474,42,109,458,467,793,640,861,948,12,658,601,678,339,935,315,325,794,286,170,399,772,603,560,834,183,981,511,981,449,488,503,266,523,44,414,843,470,951,801,586,112,237,15,986,530,506,99,538,899,32,452,602,957,549,523,541,563,832,683,743,928
25,74,438,539,181,506,548,226,903,956,805,9,43,898,774,799,178,586,156,210,556,500,108,298,0,356,379,566,621,598,484,863,876,536,369,796,744,563,224,177,475,357,38,333,232,59,844,516,21,618,236,815,834,509,103,249,409,962,749,190,1005,592,524,157,114,388,396,745,420,800,411,427,873,700,861,243,772,751,90,798,536,552,907,107,981,343,710,190,451,549,345,610,253,290,1005,102,708,914,187,126,5,118,424,1008,232,743,453,662,132,717,815,184,979,590,624,27,725,766,552,629,939,561
678,491,516,452,61,864,585,176,279,878,207,683,698,691,219,913,401,161,321,585,218,327,584,212,566,781,354,240,944,412,426,564,30,571,202,750,122,899,791,869,543,358,984,28,918,628,396,133,214,822,140,469,173,885,618,381,122,930,568,681,17,538,498,705,626,659,454,291,438,739,98,782,998,27,405,751,870,90,182,519,228,841,627,17,89,206,930,48,6,522,882,809,228,97,468,975,519,433,751,468,382,585,87,847,266,440,76,918,937,883,343,188,6,104,978,938,974,909,83,568,46,189
653,291,386,707,414,292,977,876,188,321,329,531,457,416,896,486,441,20,63,243,107,390,211,915,752,37,706,913,661,435,18,782,822,66,932,936,147,416,317,548,44,530,412,693,195,38,882,167,125,23,1,587,470,255,537,832,233,108,686,699,773,501,598,681,921,16,736,233,775,548,721,95,776,817,868,322,897,752,717,689,362,993,995,770,495,432,288,422,862,129,455,76,324,247,329,796,180,778,234,773,540,147,584,804,283,101,353,410,534,297,42,222,168,605,401,822,486,561,510,687,127,549
880,34,174,255,6,280,925,16,931,568,212,189,499,654,660,143,983,578,652,515,437,552,582,936,815,787,506,996,524,691,950,629,69,423,697,467,427,623,618,625,337,344,604,716,85,35,700,819,630,817,752,770,240,379,576,1000,542,908,972,884,965,530,50,66,564,362,812,451,123,574,603,651,333,788,107,775,334,852,120,607,526,382,492,850,349,778,316,209,143,921,168,50,279,100,486,515,621,557,141,864,933,992,758,982,676,703,882,702,664,566,872,133,313,887,488,53,353,766,231,218,259,257
149,123,124,962,687,77,454,820,923,787,197,740,901,70,527,874,549,579,115,772,565,253,834,652,301,674,448,831,860,592,353,548,168,784,914,130,894,762,51,442,492,424,786,1005,195,727,835,720,157,842,41,549,517,159,650,746,699,661,199,944,555,675,902,39,903,454,284,515,817,962,224,338,447,408,660,333,23,961,372,765,946,126,359,855,504,71,826,372,313,922,481,233,486,250,856,301,776,539,544,633,634,912,238,63,58,939,249,874,330,984,705,460,253,394,440,856,349,605,176,639,927,676
403,665,386,347,6,906,198,182,124,181,984,347,333,393,7,374,1,38,854,145,432,218,20,31,713,302,558,191,976,715,790,195,735,724,662,365,281,301,930,771,779,253,218,769,121,374,656,975,442,430,220,556,433,300,591,752,220,617,398,401,529,931,294,436,661,637,935,496,619,96,304,495,109,320,1,172,693,315,978,740,308,664,256,196,312,481,828,354,10,627,440,902,720,605,334,188,510,502,68,605,366,444,272,63,450,337,310,80,576,742,520,660,102,323,466,965,172,873,636,788,356,20
376,471,1000,969,611,504,821,661,637,740,49,900,905,465,806,60,728,715,807,397,78,376,114,249,574,515,162,858,277,984,254,782,532,241,280,355,66,235,915,728,345,662,327,701,437,627,406,619,208,415,946,39,628,460,586,747,605,849,924,305,232,289,253,25,740,916,981,279,925,714,74,67,317,213,150,112,1008,966,309,854,212,50,333,90,125,994,52,878,703,543,539,2,586,597,417,233,716,272,107,672,674,326,373,691,733,85,326,78,861,36,789,362,52,253,63,154,669,763,117,823,407,748
1001,656,264,652,1005,380,931,602,32,94,453,15,621,658,324,827,199,957,300,442,2,450,862,961,791,947,410,465,295,173,348,419,676,465,433,758,730,436,164,164,804,15,751,485,120,654,45,186,947,677,909,922,841,828,449,894,134,908,570,417,983,599,123,744,985,648,90,473,773,97,634,206,812,936,584,441,237,970,198,837,843,642,980,821,871,988,3,917,678,581,228,572,336,196,132,318,907,455,260,867,625,362,119,930,294,475,48,720,890,247,594,644,955,870,732,236,372,471,765,126,976,117
762,976,483,517,152,3,973,443,35,579,668,1003,267,477,529,972,8,34,723,550,756,714,248,227,703,902,543,74,6,227,367,105,984,727,640,552,764,803,317,233,191,412,147,534,281,885,373,602,790,143,526,685,320,500,439,134,0,526,85,489,176,8,32,645,139,774,948,91,838,965,522,229,919,490,104,226,571,577,169,201,351,511,983,654,621,193,64,797,265,60,545,932,282,529,797,19,853,956,559,930,762,621,728,986,563,465,530,422,381,685,483,277,808,346,375,198,554,687,465,265,978,175
432,436,472,522,413,82,33,721,445,571,610,81,707,812,760,307,614,145,710,693,780,522,136,418,959,348,932,217,242,554,365,981,111,897,56,160,278,1006,461,637,772,93,913,761,505,595,236,17,865,511,1005,208,539,957,756,548,764,920,202,311,901,893,3,190,425,300,361,709,452,653,431,307,215,0,482,901,471,286,367,577,615,194,576,86,284,18,446,226,892,878,105,379,941,994,652,611,387,150,831,421,566,824,974,530,950,99,977,217,906,268,261,308,967,984,209,826,591,533,983,930,396,562
720,131,905,747,435,287,944,328,313,665,156,612,920,334,358,441,861,642,496,133,178,989,989,981,373,622,855,327,760,996,490,873,424,913,633,189,676,234,117,387,549,388,561,317,56,445,564,581,233,586,662,859,366,422,481,234,715,528,130,692,893,432,809,961,58,308,956,141,727,480,290,371,407,475,264,326,219,477,560,314,83,716,577,366,572,945,839,258,309,1002,475,76,100,445,945,390,280,131,123,835,815,506,310,932,23,875,390,44,677,818,253,126,1004,770,885,124,177,719,510,877,188,165
690,268,623,996,762,54,671,207,434,989,237,76,23,22,706,350,475,462,89,98,72,584,961,797,347,67,253,586,572,101,262,875,856,506,186,958,38,756,640,682,208,543,604,618,12,141,452,176,661,913,111,996,950,756,795,433,67,798,750,86,890,435,113,440,116,472,238,28,281,837,2,735,325,241,512,77,613,280,535,632,347,224,25,946,423,149,611,119,828,968,927,593,380,662,459,377,646,539,707,778,309,394,350,212,464,721,1008,25,44,61,345,957,245,75,277,170,623,35,816,601,805,836
887,545,613,190,913,405,592,267,407,242,61,666,43,978,706,94,652,761,535,151,144,502,660,700,21,749,316,639,107,420,750,837,520,458,319,604,913,300,311,766,613,891,230,581,402,973,570,361,346,345,509,971,572,549,522,663,21,462,159,107,294,484,802,371,645,495,683,925,450,747,759,828,372,783,186,125,120,979,628,834,732,786,553,542,159,292,198,253,849,899,258,69,816,525,184,280,376,469,892,716,277,645,717,705,421,286,470,961,130,256,912,260,893,246,333,793,716,778,656,216,950,307
677,522,301,237,916,983,525,901,130,844,81,973,903,1007,242,16,761,269,48,140,921,403,710,682,1006,393,960,978,939,699,1005,492,954,283,866,550,598,219,585,510,674,206,40,610,627,257,207,196,542,378,323,642,222,145,791,202,288,351,43,110,292,454,516,526,994,398,879,420,389,242,500,481,824,664,278,486,274,351,52,384,727,653,707,149,632,385,567,616,932,558,418,309,531,15,624,951,153,469,626,214,735,33,198,879,723,123,27,728,178,95,370,108,819,872,522,571,677,207,418,775,645,315
233,603,445,659,670,448,150,795,22,169,629,780,803,775,71,981,296,921,305,926,713,655,953,855,54,963,457,343,615,906,92,433,253,489,78,905,894,411,854,800,614,428,889,5,121,794,53,282,165,771,481,600,689,259,367,551,480,581,24,292,212,408,736,825,201,421,951,380,182,1002,193,416,593,89,201,34,290,448,713,995,176,139,428,976,503,320,429,308,282,1001,816,407,172,481,341,723,898,0,399,182,197,428,393,683,63,770,907,478,885,281,969,591,681,900,684,505,403,712,243,766,534,861
385,962,542,403,76,156,963,258,689,865,27,528,690,91,335,862,238,765,908,309,870,181,339,858,636,548,793,405,177,617,584,470,138,839,431,322,1003,260,601,535,417,867,995,914,263,521,942,1006,641,481,650,542,718,331,814,801,273,554,325,986,533,170,564,50,579,848,90,743,72,652,10,142,706,702,131,480,519,364,7,375,585,298,346,585,942,513,787,754,436,142,781,444,652,682,751,425,220,637,940,811,475,918,899,41,943,400,269,711,907,270,711,349,85,38,551,697,379,55,241,120,173,713
131,512,269,922,559,456,1002,359,90,995,876,693,670,930,667,526,35,943,356,905,275,464,206,231,583,301,130,573,414,943,783,938,11,917,571,983,267,343,782,512,507,870,1003,675,314,452,900,77,267,801,706,792,762,215,692,909,476,453,711,970,464,134,43,920,440,622,970,561,669,208,493,182,219,34,86,178,702,834,800,703,425,908,132,637,793,851,942,652,223,307,254,738,353,758,784,31,334,322,475,706,324,590,19,677,999,387,514,372,553,618,824,854,1002,112,851,441,277,667,243,816,870,59
427,313,129,104,962,600,806,630,222,28,916,928,509,570,532,535,923,208,992,574,716,635,119,142,725,771,1008,154,384,923,63,886,668,279,818,687,489,171,826,144,958,486,980,384,972,136,522,764,289,509,539,311,129,133,419,267,184,376,44,180,574,701,221,468,474,896,777,592,497,228,312,119,955,4,196,485,109,631,629,235,590,500,394,713,54,417,527,396,48,638,788,89,849,37,219,139,740,13,547,504,769,391,255,263,485,279,829,392,136,295,35,931,64,772,761,913,690,30,771,309,402,817
569,962,225,648,380,750,78,340,293,888,17,593,221,11,833,981,407,103,297,96,821,932,342,917,646,656,104,789,183,427,750,699,813,879,675,581,267,187,159,993,297,751,232,621,749,274,37,486,96,305,605,311,662,915,739,982,842,588,899,827,146,847,481,139,923,12,485,198,29,2,804,181,699,515,364,51,181,932,18,334,320,659,392,31,620,806,777,409,938,756,693,286,247,770,971,948,999,853,580,890,563,475,442,19,1004,282,89,174,90,336,301,183,984,83,755,201,446,18,73,13,973,320
841,539,287,794,876,127,407,185,923,728,657,937,451,1001,519,47,855,534,0,652,720,393,162,727,880,91,428,34,93,157,643,514,623,482,462,410,946,345,937,594,467,119,768,211,656,163,867,851,211,265,714,890,420,493,270,686,990,317,908,843,461,836,227,808,826,140,600,396,193,116,918,268,414,158,342,309,507,197,550,195,964,579,290,210,668,701,513,276,392,799,975,876,384,19,984,809,345,593,25,1002,759,312,402,395,325,595,475,547,752,992,414,398,335,541,609,576,377,536,28,369,669,229
697,610,1000,593,413,736,306,351,35,792,37,634,462,922,133,73,7,819,150,870,643,216,718,680,129,498,855,443,272,925,84,945,236,911,274,886,695,342,369,1002,303,9,72,868,185,845,389,825,633,831,436,736,214,522,663,154,261,580,978,509,288,709,675,492,537,385,219,1008,447,574,432,399,417,999,585,504,627,1005,742,600,53,97,404,509,882,910,21,389,758,310,768,440,556,690,615,813,113,690,383,16,628,551,926,697,645,465,251,761,267,972,268,89,116,82,591,416,784,954,345,406,636,463
923,310,492,649,949,401,664,552,363,347,51,81,968,221,388,194,900,535,865,885,37,626,616,270,283,87,552,271,528,650,342,112,876,202,755,165,44,631,1,358,229,959,819,143,984,637,623,734,172,306,515,853,728,911,485,81,171,997,712,442,646,94,80,610,961,860,771,337,782,647,736,910,79,974,857,127,468,408,432,446,709,263,926,159,581,408,684,648,486,556,705,256,883,967,671,237,139,812,433,320,148,733,658,994,14,12,305,485,572,166,174,916,118,700,19,831,994,529,693,507,559,163
454,376,498,880,819,345,785,353,998,806,320,532,647,735,84,529,474,672,573,94,169,536,73,543,772,317,53,46,768,669,936,640,903,549,881,457,246,180,529,86,423,381,973,549,540,354,92,858,431,749,413,205,69,308,228,879,764,968,783,979,838,442,299,302,864,452,358,68,253,252,380,554,520,787,750,258,125,140,650,228,314,556,805,441,903,534,973,988,93,419,375,715,723,446,828,607,848,938,423,14,703,500,734,440,130,973,639,290,516,988,562,150,860,191,794,439,239,40,657,897,908,32
285,668,778,88,606,949,976,272,256,970,452,151,712,862,234,455,916,251,157,66,425,708,370,580,721,519,667,619,262,274,91,363,513,655,478,422,519,315,101,689,1006,395,184,657,512,964,43,60,39,343,622,90,948,306,686,747,60,147,529,82,724,558,702,412,751,202,813,346,419,217,243,127,702,685,463,28,693,293,122,471,103,556,118,652,538,939,48,75,727,459,191,967,266,664,949,540,270,71,639,993,395,760,954,25,18,102,756,153,886,680,785,105,196,869,843,31,205,117,140,72,635,41
791,640,493,304,701,598,519,116,136,358,713,566,528,589,925,753,892,610,1006,800,319,623,816,320,546,961,599,552,803,205,74,268,987,550,294,332,793,597,559,693,207,111,548,996,996,505,829,94,373,195,632,103,139,13,150,342,68,159,97,825,524,671,176,185,406,0,615,854,986,223,73,215,461,725,451,494,737,366,119,185,822,530,644,921,185,482,188,805,160,81,55,627,627,511,760,123,403,339,948,721,194,805,591,480,742,518,203,758,968,959,911,80,572,735,34,251,965,718,347,320,705,450
435,526,537,569,280,795,441,538,541,214,50,424,700,472,681,991,325,413,139,242,22,711,276,476,107,558,134,691,714,722,124,218,316,673,572,355,433,686,131,870,628,820,744,376,366,16,305,639,1007,489,792,206,828,888,329,629,493,114,466,512,592,380,176,299,169,853,577,109,644,208,675,878,627,985,100,865,862,531,799,740,582,965,850,652,795,656,348,236,416,533,531,255,454,585,286,801,795,779,627,591,407,724,62,221,853,261,328,962,375,25,250,916,973,738,158,751,525,462,957,111,848,953
575,604,603,573,264,106,611,326,588,761,173,424,789,519,6,19,883,808,933,862,267,116,548,351,903,762,508,553,985,602,707,682,960,187,89,359,683,433,371,985,367,418,753,781,291,634,786,545,169,821,536,382,703,765,67,878,350,216,378,415,896,378,71,258,191,890,408,330,870,694,176,248,380,888,444,122,923,760,415,411,634,679,15,346,294,603,861,630,20,475,687,542,566,665,899,334,353,957,221,674,687,648,494,564,867,434,157,227,73,733,978,332,428,770,825,716,731,87,674,356,742,130
7,24,483,128,168,671,706,778,802,100,839,361,612,1005,485,933,412,787,747,953,796,759,673,901,461,454,228,914,54,459,484,906,945,92,258,440,312,357,810,415,35,593,385,769,385,478,242,838,815,195,517,480,612,901,985,107,443,881,347,111,438,851,22,73,955,497,583,243,395,795,983,570,400,530,214,840,218,648,446,162,872,899,605,449,12,488,800,170,327,51,961,967,363,608,101,864,162,76,619,833,17,844,548,443,455,912,834,568,592,424,740,377,185,257,227,218,196,407,211,287,773,585
966,398,568,815,669,1003,336,763,86,209,720,426,904,706,7,172,109,349,33,617,406,829,854,43,257,675,942,1003,628,131,569,952,116,664,225,896,219,714,80,78,535,78,86,870,35,106,967,533,56,864,143,889,155,464,957,797,511,927,516,392,666,550,928,431,175,314,558,902,272,375,936,206,806,996,491,420,71,711,516,740,842,388,953,355,566,526,396,133,644,1003,282,390,930,320,544,73,245,743,772,884,836,614,215,334,486,429,420,674,275,144,465,179,279,959,439,709,737,579,551,779,103,398
209,285,933,559,685,510,384,883,104,763,867,644,169,520,855,903,992,371,18,516,715,570,318,46,672,649,302,605,769,799,464,790,738,197,214,276,782,860,50,48,1001,731,67,214,198,150,68,832,190,177,140,39,619,330,919,408,347,857,925,487,282,598,356,217,976,140,622,305,519,839,653,401,934,74,730,477,993,228,933,855,946,212,577,744,238,142,466,184,284,150,691,353,986,453,569,143,993,879,830,933,96,584,946,275,345,771,990,133,488,141,883,559,98,843,136,760,492,302,228,181,523,518
555,140,46,94,782,353,755,130,831,146,665,519,427,517,294,66,461,325,735,25,549,301,458,728,296,159,498,440,852,218,424,703,28,165,14,743,321,933,548,759,650,808,319,820,941,185,40,382,141,671,970,362,44,283,520,69,684,163,4,493,573,822,2,754,642,856,912,422,108,637,80,348,899,957,108,658,857,164,788,743,363,766,506,596,998,557,581,586,438,974,908,726,430,872,496,542,172,134,15,941,550,877,121,885,773,128,932,463,813,71,550,232,266,645,738,136,189,585,753,265,210,55
964,220,416,252,537,384,622,821,320,466,103,507,834,176,900,591,925,291,944,211,365,470,370,603,487,48,132,903,331,736,568,473,335,46,297,324,798,340,228,831,249,287,610,471,553,504,284,13,315,830,607,869,668,1,588,56,540,826,172,35,434,686,359,616,180,878,959,217,350,205,112,202,21,926,958,255,250,185,607,984,634,176,541,314,283,184,400,447,938,556,973,932,570,71,322,156,18,512,103,286,976,242,593,303,286,562,753,169,814,956,317,632,670,23,282,667,129,163,780,386,973,993
357,424,286,293,938,890,377,979,475,969,402,337,627,166,349,361,928,980,141,222,26,700,401,681,293,62,428,721,258,660,825,375,273,823,653,121,327,620,939,1008,705,446,888,372,775,3,124,644,770,875,304,716,162,852,436,744,480,964,912,213,334,829,720,176,502,537,298,165,17,777,0,106,758,134,143,243,156,501,914,738,724,408,71,612,127,630,219,830,552,761,576,451,5,446,89,424,535,567,810,202,195,618,404,952,962,512,756,144,422,693,530,811,299,833,552,914,156,921,576,114,811,440
2,460,492,369,903,444,954,49,515,706,384,692,252,993,122,626,659,332,663,806,959,125,355,795,1002,965,949,511,963,82,5,998,769,372,675,918,440,316,150,379,667,534,124,142,938,227,209,644,842,857,17,799,774,574,394,612,147,550,948,169,575,973,662,650,969,899,847,629,485,637,808,21,696,805,410,230,535,116,100,756,786,181,982,742,14,251,38,409,622,21,259,989,635,908,271,393,784,936,931,754,193,497,82,268,432,828,384,688,601,911,773,506,831,444,187,734,315,362,72,988,66,977
141,757,596,980,725,436,798,465,249,970,513,632,577,816,164,330,947,848,155,312,456,174,375,513,566,322,273,970,171,599,44,541,652,628,768,104,922,66,506,632,684,18,142,78,272,831,634,579,942,8,789,22,338,966,771,313,736,663,295,920,1005,387,484,519,740,358,544,221,211,973,465,652,52,658,496,586,435,15,660,596,761,304,611,332,627,301,752,59,399,878,849,905,823,28,407,487,483,365,49,827,560,334,54,767,138,421,159,905,688,991,342,351,522,764,156,761,703,883,299,868,159,927
900,2,218,603,546,907,500,915,895,972,342,898,279,435,3,670,460,149,259,808,402,123,635,562,921,58,105,340,976,148,626,740,365,385,805,569,374,410,149,999,100,31,557,124,755,910,226,551,115,227,461,410,55,801,168,782,707,363,412,656,308,423,688,479,655,710,213,751,728,297,395,334,230,499,290,513,467,993,973,247,718,920,266,758,815,809,672,19,565,261,544,75,403,993,326,404,705,44,211,733,268,599,909,89,325,196,349,597,252,639,136,684,527,958,428,437,809,409,545,885,103,126
591,268,508,643,968,850,985,841,329,744,878,757,897,920,184,129,183,716,647,84,963,223,461,906,1002,650,703,723,770,30,199,847,700,589,644,661,772,622,341,363,987,246,456,341,684,599,630,790,880,161,454,187,102,533,324,241,123,688,600,270,739,772,761,679,889,243,30,255,587,775,717,545,219,969,252,790,855,306,585,953,862,762,848,77,231,469,955,89,305,462,301,472,835,533,874,852,624,735,634,586,385,683,193,120,675,107,295,700,360,950,173,393,62,957,397,684,238,954,754,161,897,1003
71,120,731,404,857,747,193,449,67,496,953,48,714,66,213,39,99,287,885,984,369,635,351,968,674,764,314,543,425,884,387,34,152,740,137,883,265,714,816,547,481,534,43,44,260,226,874,456,820,516,878,923,517,645,547,637,589,146,265,672,809,896,889,71,855,490,426,998,56,986,720,905,643,444,213,405,438,245,534,27,509,770,232,950,308,951,832,48,165,557,412,70,415,631,303,640,356,185,535,367,800,985,916,733,299,468,629,937,304,820,985,621,356,262,487,511,115,701,88,184,1005,270
820,741,147,620,288,839,529,474,177,978,594,451,309,220,754,453,745,152,611,645,874,137,829,979,93,84,68,668,560,697,926,928,396,171,502,583,790,349,748,303,70,256,429,604,259,283,974,108,223,673,449,804,1002,129,135,97,139,934,629,849,209,590,806,467,5,984,46,886,350,8,601,132,802,574,336,859,569,813,403,36,681,646,767,174,318,962,367,777,21,295,261,157,779,758,243,690,956,755,817,115,59,297,130,353,938,12,130,534,572,1,902,351,520,655,837,757,185,424,373,615,947,220
85,593,748,465,244,20,780,334,936,545,991,341,503,938,362,656,708,869,747,615,760,769,384,624,412,57,969,844,1002,867,24,529,104,732,667,540,511,319,32,883,781,191,788,817,581,518,10,258,877,486,196,70,191,738,101,887,731,135,68,602,803,219,134,628,688,144,351,196,880,314,360,127,517,885,191,123,343,0,694,611,7,745,904,163,231,527,73,271,417,783,983,996,403,288,890,303,766,667,151,732,714,346,648,159,413,95,47,692,358,628,790,575,461,417,397,979,618,323,365,129,527,309
504,996,622,251,605,224,697,638,135,545,107,831,973,495,225,155,53,180,390,132,690,728,522,492,474,190,821,519,563,189,351,439,72,1,813,752,229,73,504,1005,961,720,337,924,453,4,398,50,705,577,173,645,522,64,296,891,1005,385,123,445,280,284,869,980,741,1000,847,751,28,173,952,661,339,311,554,96,83,521,356,493,388,731,63,223,286,306,304,741,472,441,815,350,50,981,68,745,275,411,719,390,37,427,407,947,914,85,833,1007,555,250,25,545,225,697,130,251,287,647,491,466,89,8
171,570,123,577,668,258,892,602,60,162,827,26,910,196,834,791,961,729,259,224,65,89,142,22,641,529,25,283,561,544,336,344,92,262,987,339,571,756,922,381,290,198,87,478,267,358,299,206,851,494,144,1001,561,760,989,316,256,758,704,115,863,843,925,722,86,893,635,447,667,787,766,178,498,889,859,214,965,72,373,344,949,731,568,249,738,581,87,388,453,103,465,899,390,978,92,447,383,753,105,880,480,703,802,317,727,99,596,354,174,812,97,55,826,704,778,611,357,467,897,551,344,862
337,594,543,664,85,922,288,790,826,727,106,683,432,64,261,642,889,424,481,755,918,262,332,43,275,711,773,275,920,306,193,659,810,407,336,52,395,512,821,222,319,637,736,168,145,525,897,866,212,91,698,298,102,54,572,218,101,128,445,467,695,77,495,654,569,411,748,996,481,79,9,859,470,238,806,97,628,777,437,65,1006,203,307,591,268,103,473,737,959,386,1004,547,436,505,400,732,450,209,837,174,573,1002,223,459,710,758,617,364,686,574,990,88,682,774,745,113,381,938,988,234,128,224
452,528,667,564,739,555,456,16,290,70,189,292,806,852,635,724,238,435,496,274,72,492,589,802,32,553,640,334,585,663,105,702,849,44,588,318,679,288,739,33,521,344,250,343,180,31,825,939,573,657,640,866,225,619,74,844,819,943,973,607,667,20,509,222,734,958,375,333,374,571,752,265,259,549,430,879,14,832,858,544,638,365,857,201,745,351,160,225,139,646,828,13,912,629,249,695,105,533,467,709,172,366,619,587,960,702,510,713,661,356,715,197,104,794,647,845,617,538,95,472,385,55
175,265,571,341,835,980,886,59,934,464,1006,721,431,747,653,62,429,85,366,240,445,428,746,643,2,456,727,726,230,78,271,346,190,186,875,357,942,661,66,170,302,201,284,559,405,434,348,633,887,221,982,872,165,238,741,756,961,138,442,699,686,173,948,668,639,987,436,39,543,556,696,633,466,313,241,296,351,728,720,528,353,810,389,141,153,982,652,843,21,498,666,295,335,759,293,988,160,878,890,835,899,194,421,885,679,835,587,690,554,243,412,695,807,866,658,927,845,389,274,228,21,332
211,927,616,80,102,118,669,502,162,748,506,729,429,567,438,824,864,834,803,228,104,857,132,191,548,154,358,982,680,793,258,434,858,328,753,455,716,742,539,87,838,913,49,359,401,551,19,414,198,259,776,725,540,845,251,380,635,940,447,76,536,600,469,926,10,94,472,168,19,777,1004,334,337,131,508,707,488,157,305,734,1007,450,242,760,907,34,329,876,349,271,471,827,385,380,880,294,614,397,829,560,626,113,307,231,333,535,991,876,946,818,305,467,470,15,343,312,852,486,827,414,406,983
901,787,867,196,512,136,942,485,506,544,49,430,201,927,851,484,267,712,164,839,30,309,726,341,173,894,12,58,111,714,633,726,903,304,613,950,358,335,948,352,296,826,203,530,348,986,569,235,359,915,130,935,389,369,505,590,128,267,665,443,502,530,343,874,898,3,526,796,319,348,179,254,408,250,205,577,689,234,943,883,434,886,933,908,615,403,855,266,753,923,817,696,1002,619,630,899,238,17,815,185,203,750,241,680,191,553,425,839,446,997,243,684,413,41,148,317,546,507,918,875,956,398
82,204,232,166,578,940,66,879,665,979,523,993,171,101,277,866,778,0,390,701,108,320,266,897,695,37,821,551,152,476,5,47,603,752,367,717,437,778,340,829,80,371,525,417,53,490,808,142,984,551,750,375,44,686,348,340,577,295,166,17,933,546,483,598,8,877,809,131,661,924,121,209,375,10,190,381,786,4,863,626,544,812,706,117,230,778,664,587,838,634,869,88,227,1007,148,996,22,723,859,577,55,811,330,732,317,865,767,182,939,906,453,266,989,270,580,473,325,366,405,828,460,159
943,264,92,693,82,714,614,552,775,119,317,845,517,572,882,133,155,169,689,450,190,533,814,994,571,854,277,993,346,213,206,196,696,185,866,861,296,70,543,552,101,12,414,687,1000,128,478,671,2,208,966,651,570,36,294,58,601,325,986,496,658,873,579,440,641,172,436,739,429,196,357,370,247,851,111,497,398,101,693,810,968,856,275,994,520,224,817,402,225,622,941,424,896,678,71,934,195,426,263,718,314,724,316,573,447,895,369,1005,901,50,856,843,914,658,942,495,524,359,864,421,1008,779
634,776,18,289,522,9,647,601,789,784,715,366,115,705,889,329,310,168,134,809,890,978,579,695,609,238,127,851,921,716,42,522,589,43,24,335,650,124,575,506,634,496,838,278,163,382,704,267,389,765,890,859,913,36,837,332,344,309,430,547,972,310,870,721,294,987,492,695,335,576,989,990,109,962,866,366,488,352,532,992,304,775,458,981,741,31,11,228,619,282,173,342,369,246,446,776,872,407,67,695,655,241,345,451,892,712,699,413,453,770,158,784,774,939,871,22,473,726,302,274,30,826
712,527,144,960,523,762,803,530,360,910,264,210,751,964,235,279,297,180,351,444,331,423,121,197,305,965,63,473,439,317,666,417,198,870,567,596,363,683,379,934,392,76,391,746,798,857,177,327,734,50,449,254,931,966,977,928,937,816,496,981,629,509,625,667,236,194,23,55,889,303,390,977,706,955,757,960,106,213,612,46,820,383,312,655,956,884,1007,874,671,911,837,960,500,698,8,18,426,697,304,923,92,927,875,490,593,996,870,830,903,419,255,486,87,460,963,868,570,430,944,183,273,661
824,44,141,44,202,959,375,277,679,931,676,904,995,491,762,903,373,96,242,80,843,850,684,51,975,134,79,395,80,250,701,619,98,790,832,742,320,459,170,140,686,182,442,494,502,487,367,983,873,956,832,620,293,731,173,727,406,827,582,675,705,679,121,17,617,975,631,890,694,8,324,981,319,560,692,716,907,439,979,605,814,925,653,932,215,602,512,390,530,794,318,40,365,830,780,130,46,539,839,927,437,668,414,797,809,288,844,332,410,985,155,134,281,387,270,12,885,15,153,796,727,106
430,515,269,169,534,782,316,873,57,530,536,187,33,504,6,187,833,330,414,85,861,971,186,416,889,927,812,334,250,454,153,515,48,541,889,15,158,369,598,720,997,445,99,993,446,636,804,850,738,973,100,25,136,783,193,178,940,467,61,38,300,963,697,999,592,358,668,673,328,905,604,981,846,949,433,938,908,619,468,291,298,430,266,995,515,818,161,483,782,133,333,68,660,423,462,1006,576,714,906,481,537,131,236,67,867,203,616,43,403,564,969,9,255,681,910,519,342,962,106,641,683,877
862,364,139,350,282,926,539,773,299,671,820,583,339,461,994,204,881,508,97,270,568,922,127,220,724,837,59,396,1,620,631,7,714,729,547,574,38,325,454,784,554,760,217,915,522,297,540,329,464,517,361,668,861,356,189,53,988,153,549,789,601,888,543,970,466,715,210,979,922,322,842,631,787,419,237,36,62,62,710,385,758,932,35,508,887,908,432,124,220,835,795,450,184,326,277,655,407,169,867,247,746,481,47,637,514,337,599,923,537,220,437,46,828,672,591,47,442,557,598,440,975,797
829,393,500,217,673,780,881,253,527,648,99,220,230,216,179,400,175,430,548,536,909,722,469,276,844,432,984,760,818,107,528,90,667,226,576,996,372,362,453,855,64,642,53,177,117,351,181,654,302,180,660,107,753,730,725,752,736,20,670,205,656,661,248,148,309,171,963,144,328,276,482,444,485,682,160,152,897,478,706,848,327,36,631,70,347,735,903,811,92,59,309,511,789,79,614,263,105,449,842,235,204,99,405,828,415,445,30,600,646,403,738,508,6,649,792,9,669,251,670,41,753,373
432,745,411,970,159,447,709,444,932,822,628,150,602,958,836,891,301,181,562,866,766,431,191,806,206,495,137,802,226,887,759,619,926,424,670,339,741,923,771,974,691,944,209,352,167,371,923,230,544,234,915,448,74,499,30,52,785,798,75,120,620,75,652,457,117,536,751,886,842,305,604,414,724,744,595,277,218,676,524,314,217,634,797,204,762,216,560,992,45,233,903,904,826,688,424,256,876,388,485,732,254,167,712,603,952,253,452,638,267,492,321,378,241,79,931,707,492,453,640,80,175,356
673,733,528,769,858,45,976,418,966,525,782,315,34,947,332,765,135,463,420,948,973,583,622,373,836,543,661,350,414,713,196,97,879,183,473,632,359,356,15,659,972,756,611,438,344,709,12,526,755,13,350,990,815,399,371,565,789,218,749,935,992,444,403,995,671,852,250,251,643,87,430,434,772,400,802,50,1005,421,140,451,184,397,461,268,678,980,787,510,305,537,486,474,745,171,259,720,907,475,2,900,357,412,750,196,436,407,160,109,943,999,200,812,388,706,758,667,653,406,229,165,242,518
839,716,782,907,197,902,343,627,961,191,720,592,103,264,876,715,695,756,735,839,781,395,838,346,1005,874,107,659,32,634,860,291,599,625,387,939,957,634,14,786,229,15,932,346,122,971,345,74,903,73,665,652,119,244,292,467,302,880,543,960,38,39,881,671,869,523,360,874,527,891,356,1004,542,168,945,844,804,112,567,336,25,50,318,436,707,115,967,359,343,620,303,499,897,634,118,75,153,880,846,1003,90,238,55,347,1003,35,842,59,100,171,666,232,477,526,937,282,683,960,356,336,786,76
278,614,895,583,794,637,312,412,884,829,62,69,586,238,264,784,3,185,373,820,9,181,264,302,411,466,166,417,246,550,916,421,393,208,809,861,101,663,499,499,822,775,244,60,502,333,209,393,861,764,312,636,912,192,160,353,793,601,986,434,435,93,65,577,298,316,164,227,30,71,449,317,843,582,87,769,809,742,280,364,586,920,601,586,459,694,800,245,620,345,631,859,619,653,705,417,199,775,961,343,750,645,280,579,706,220,938,191,498,780,111,53,223,491,552,918,578,28,728,310,9,729
273,756,854,297,48,819,622,934,1005,65,353,443,896,10,529,93,952,412,990,495,800,398,784,747,374,357,36,359,922,470,933,222,623,14,157,335,784,836,732,417,499,537,919,448,699,294,137,180,828,624,869,329,39,265,415,478,785,734,564,693,554,267,781,300,419,276,164,986,653,990,328,478,528,466,476,887,1008,527,806,507,56,49,467,483,155,265,644,248,653,480,655,955,715,565,628,784,603,839,76,580,313,472,506,563,86,754,290,254,622,308,929,501,103,644,287,92,543,700,241,80,889,629
849,374,152,815,1005,616,795,481,747,97,627,796,792,789,582,840,371,554,886,921,322,487,546,40,402,669,774,360,615,495,582,789,945,76,256,872,510,179,731,787,788,251,58,353,572,553,581,0,961,110,110,101,398,72,599,876,306,617,57,780,271,525,796,340,310,136,414,409,962,307,58,210,1003,173,683,978,964,72,874,799,966,603,332,206,15,164,602,779,202,644,209,610,577,325,84,442,947,319,655,667,1002,296,878,446,384,94,6,973,367,674,834,291,810,42,818,299,900,644,142,471,980,462
167,453,686,390,883,52,126,900,751,783,899,818,160,287,665,97,673,677,552,337,383,722,189,407,549,481,694,306,945,443,160,326,727,655,991,222,813,88,863,561,328,202,847,710,876,441,602,13,145,557,845,775,904,70,176,810,582,487,325,270,749,465,723,223,220,822,864,715,263,294,503,744,746,65,828,382,880,37,927,431,316,893,171,769,651,908,550,778,349,789,853,312,24,287,217,295,541,173,938,483,49,282,778,280,607,367,864,384,232,484,819,907,156,416,282,969,330,423,69,623,488,831
446,708,418,234,400,891,481,154,456,515,628,413,500,398,577,101,350,969,721,401,311,208,936,844,147,271,987,2,616,422,302,110,489,23,612,334,574,936,602,208,838,483,28,439,789,318,883,618,308,388,968,643,118,573,902,602,443,401,234,390,382,6,519,272,474,424,9,48,958,230,808,307,719,197,10,842,19,712,804,472,962,519,620,183,781,250,1004,652,621,971,368,416,657,855,670,87,895,117,499,101,92,667,242,475,614,143,1004,336,49,999,527,533,358,123,172,894,187,546,613,270,657,999
778,819,709,578,649,406,643,412,310,860,224,803,702,552,794,898,966,314,201,495,451,547,761,302,479,550,87,892,59,207,123,696,445,1,418,314,561,505,407,623,627,1003,226,335,632,275,297,268,3,213,330,421,868,218,355,478,237,40,911,381,310,476,469,540,695,245,518,816,78,700,693,17,208,700,756,14,213,19,306,719,28,644,518,418,233,331,743,112,470,416,673,277,628,9,123,175,31,252,311,654,77,64,457,890,917,879,911,883,585,275,772,898,561,422,306,629,156,16,78,460,107,541
236,68,400,462,482,838,305,595,757,639,430,967,314,175,171,244,561,573,697,192,386,338,369,759,630,179,503,561,531,908,39,168,411,43,335,409,486,346,72,716,316,288,109,714,279,641,976,719,515,563,512,116,52,695,272,224,409,355,526,521,539,259,742,977,704,1001,995,536,843,674,100,49,683,690,486,515,840,316,158,76,996,235,135,704,68,599,730,373,799,995,660,328,480,30,57,516,434,657,2,537,202,5,322,989,305,892,972,44,375,758,626,83,585,961,297,764,560,303,927,53,812,643
13,221,853,460,11,651,849,435,899,432,302,529,198,201,204,428,787,420,881,972,836,19,591,786,159,281,99,837,44,732,951,530,609,542,238,677,996,674,161,693,771,195,902,193,595,425,271,352,153,179,905,527,118,971,103,327,196,240,309,777,260,343,359,274,757,18,293,24,403,715,613,227,179,637,326,709,625,367,774,264,872,219,95,283,363,248,591,62,133,771,255,577,805,848,891,155,239,157,442,871,866,944,158,977,336,1003,649,52,517,880,132,16,80,759,864,213,157,926,117,723,995,576
187,704,4,807,127,586,683,941,912,714,227,825,852,689,394,526,957,302,149,695,756,640,917,403,558,706,331,161,672,642,870,140,119,975,7,373,20,150,424,401,619,533,198,896,789,114,272,360,461,960,647,228,10,269,656,588,389,607,127,630,948,336,72,465,557,459,143,113,886,313,753,553,101,8,243,278,601,710,431,75,785,417,435,151,618,450,264,951,400,258,98,97,454,372,840,65,23,89,138,356,974,597,895,404,251,852,447,328,452,955,430,170,95,851,110,762,840,571,315,633,62,782
924,145,759,55,417,530,469,246,420,54,564,826,548,929,524,835,318,60,97,238,527,85,791,724,904,424,640,325,804,269,458,279,118,437,247,124,4,914,370,986,890,936,788,945,336,157,385,525,244,618,300,633,602,327,150,625,279,431,501,855,99,267,458,136,309,810,883,190,221,208,701,142,826,86,392,507,166,281,806,442,156,463,726,893,784,713,190,290,336,91,980,383,718,306,100,691,445,329,697,224,288,474,150,350,112,986,771,309,470,418,232,129,70,720,516,980,86,692,862,404,86,49
102,299,558,808,954,71,18,753,88,519,105,39,240,950,1,267,575,271,448,196,867,768,168,952,564,932,450,445,272,166,688,240,524,783,748,180,783,234,240,1003,277,440,230,917,953,56,993,337,556,440,171,201,980,690,911,34,487,970,848,50,942,44,838,736,723,416,998,50,529,826,472,249,808,923,828,532,122,35,880,70,41,56,538,608,184,476,542,932,15,793,314,822,574,294,646,764,648,1006,907,825,754,996,634,64,285,385,358,167,848,463,673,511,343,813,142,649,36,464,711,866,908,849


==> anc/seven_section.py <==
"""Exact finite-sum evaluation of the 35-parameter seven-point section.

No matrix construction, rank, row reduction, or polynomial basis search.
All displayed divisions are by the fixed integers 2,3,12.
"""
from fractions import Fraction as Q
from itertools import combinations
from math import prod

LABELS=tuple(range(1,8))
PAIRS=tuple(combinations(LABELS,2))
TRIPLES=tuple(combinations(LABELS,3))

def sign(seq):
    return (-1)**sum(seq[i]>seq[j] for i in range(len(seq)) for j in range(i+1,len(seq)))

def add(a,b): return (a[0]+b[0],a[1]+b[1])
def mul(c,a): return (c*a[0],c*a[1])
def wedge(a,b): return a[0]*b[1]-a[1]*b[0]

def section_coefficients(X,k_values):
    def kval(P):
        return k_values[tuple(sorted(P))]
    brackets={(a,b):wedge(X[a],X[b]) for a in LABELS for b in LABELS}
    def ang(a,b): return brackets[a,b]
    def eps(a,b,c):
        outside=tuple(i for i in LABELS if i not in (a,b,c))
        return sign((a,b,c)+outside)
    def delta_out(P):
        N=tuple(i for i in LABELS if i not in P)
        return prod(ang(i,j) for i,j in combinations(N,2))
    def c0(a,P):
        b,c=tuple(i for i in P if i!=a)
        return Q(eps(a,b,c)*kval(P)*delta_out(P)*
                 ang(a,b)**2*ang(b,c)*ang(c,a)**2,3)
    # This is -(Q_a X_p-Q_p X_a)/<ap>, with the angle factor
    # cancelled symbolically before evaluation. It remains valid at <ap>=0.
    R={}
    for a,p in PAIRS:
        value=(Q(0),Q(0))
        for c in LABELS:
            if c in (a,p): continue
            P=tuple(sorted((a,p,c)))
            scalar=-Q(eps(a,p,c)*kval(P)*delta_out(P)*ang(a,p),3)
            vec=add(mul(ang(p,c)*ang(c,a)**2,X[p]),
                    mul(-ang(p,c)**2*ang(c,a),X[a]))
            value=add(value,mul(scalar,vec))
        R[a,p]=value
    S={a:(sum(R[min(a,p),max(a,p)][0] for p in LABELS if p!=a),
          sum(R[min(a,p),max(a,p)][1] for p in LABELS if p!=a)) for a in LABELS}
    T=(sum(v[0] for v in R.values()),sum(v[1] for v in R.values()))
    assert T == (0,0), "The canonical section has zero total edge data"
    H={}
    for P in TRIPLES:
        h=(Q(0),Q(0))
        for pair in combinations(P,2): h=add(h,mul(Q(1,3),R[pair]))
        for a in P: h=add(h,mul(Q(-1,12),S[a]))
        H[P]=h
    C={(a,P):c0(a,P)+wedge(X[a],H[P]) for P in TRIPLES for a in P}
    # Check the exact Ward and detector identities at this point.
    for a,p in PAIRS:
        for marked in (a,p):
            assert sum(C[marked,tuple(sorted((a,p,c)))] for c in LABELS if c not in (a,p))==0
    for P in TRIPLES:
        a,b,c=P
        value=ang(b,c)*C[a,P]+ang(c,a)*C[b,P]+ang(a,b)*C[c,P]
        expected=eps(a,b,c)*kval(P)*delta_out(P)*(ang(a,b)*ang(b,c)*ang(c,a))**2
        assert value==expected
    return C,R,H

def evaluate_F(X,Y,k_values):
    C,R,H=section_coefficients(X,k_values)
    values={}
    for a in LABELS:
        ua,va=Y[a]
        value=Q(0)
        for P in TRIPLES:
            if a not in P: continue
            U=tuple(i for i in P if i!=a)
            N=tuple(i for i in LABELS if i not in P)
            common=prod(Y[i][0] for i in U)
            f0=common*prod(Y[i][1] for i in N)
            f1=-common*sum(Y[j][0]*prod(Y[i][1] for i in N if i!=j) for j in N)
            f2=common*sum(Y[j][0]*Y[k][0]*prod(Y[i][1] for i in N if i not in (j,k)) for j,k in combinations(N,2))
            value+=C[a,P]*(ua*ua*f0+ua*va*f1+va*va*f2)
        values[a]=value
    return sum(values.values()),values

